How to Coordinate Edge Devices for Over-the-Air Federated Learning?

This work studies the task of device coordination in wireless networks for over-the-air federated learning (OTA-FL). For conventional metrics of aggregation error, the task is shown to describe the zero-forcing (ZF) and minimum mean squared error (MMSE) schemes and reduces to the NP-hard problem of subset selection. We tackle this problem by studying properties of the optimal scheme. Our analytical results reveal that this scheme is found by searching among the leaves of a tree with favorable monotonic features. Invoking these features, we develop a low-complexity algorithm that approximates the optimal scheme by tracking a dominant path of the tree sequentially. Our numerical investigations show that the proposed algorithm closely tracks the optimal scheme.

==> Figs/dev/formatWhitespace.m <==
function formatWhitespace(filename)
    % FORMATWHITESPACE Formats whitespace and indentation of a document
    %
    %   FORMATWHITESPACE(FILENAME)
    %       Indents currently active document if FILENAME is empty or not
    %       specified. FILENAME must be the name of an open document in the
    %       editor.
    %
    %   Rules:
    %       - Smart-indent with all function indent option
    %       - Indentation is 4 spaces
    %       - Remove whitespace in empty lines
    %       - Preserve indentantion after line continuations, i.e. ...
    %
    import matlab.desktop.editor.*

    if nargin < 1, filename = ''; end

    d        = getDoc(filename);
    oldLines = textToLines(d.Text);

    % Smart indent as AllFunctionIndent
    % Using undocumented feature from http://undocumentedmatlab.com/blog/changing-system-preferences-programmatically
    editorProp      = 'EditorMFunctionIndentType';
    oldVal          = com.mathworks.services.Prefs.getStringPref(editorProp);
    com.mathworks.services.Prefs.setStringPref(editorProp, 'AllFunctionIndent');
    restoreSettings = onCleanup(@() com.mathworks.services.Prefs.setStringPref(editorProp, oldVal));
    d.smartIndentContents()

    % Preserve crafted continuations of line
    lines         = textToLines(d.Text);
    iContinuation = ~cellfun('isempty',strfind(lines, '...'));
    iComment      = ~cellfun('isempty',regexp(lines, '^ *%([^%]|$)','once'));
    pAfterDots    = find(iContinuation & ~iComment)+1;
    for ii = 1:numel(pAfterDots)
        % Carry over the change in space due to smart-indenting from the
        % first continuation line to the last
        p            = pAfterDots(ii);
        nWhiteBefore = find(~isspace(oldLines{p-1}),1,'first');
        nWhiteAfter  = find(~isspace(lines{p-1}),1,'first');
        df           = nWhiteAfter - nWhiteBefore;
        if df > 0
            lines{p} = [blanks(df) oldLines{p}];
        elseif df < 0
            df       = min(abs(df)+1, find(~isspace(oldLines{p}),1,'first'));
            lines{p} = oldLines{p}(df:end);
        else
            lines{p} = oldLines{p};
        end
    end

    % Remove whitespace lines
    idx        = cellfun('isempty',regexp(lines, '[^ \t\n]','once'));
    lines(idx) = {''};

    d.Text = linesToText(lines);
end

function d = getDoc(filename)
    import matlab.desktop.editor.*

    if ~ischar(filename)
        error('formatWhitespace:charFilename','The FILENAME should be a char.')
    end

    try
        isEditorAvailable();
    catch
        error('formatWhitespace:noEditorApi','Check that the Editor API is available.')
    end

    if isempty(filename)
        d = getActive();
    else
        % TODO: open file if it isn't open in the editor already
        d = findOpenDocument(filename);
        try
            [~,filenameFound] = fileparts(d.Filename);
        catch
            filenameFound = '';
        end
        isExactMatch = strcmp(filename, filenameFound);
        if ~isExactMatch
            error('formatWhitespace:filenameNotFound','Filename "%s" not found in the editor.', filename)
        end
    end
end

==> Figs/m2tInputParser.m <==
function parser = m2tInputParser()
%MATLAB2TIKZINPUTPARSER   Input parsing for matlab2tikz.
%   This implementation exists because Octave is lacking one.

  % Initialize the structure.
  parser = struct ();
  % Public Properties
  parser.Results = {};
  % Enabel/disable parameters case sensitivity.
  parser.CaseSensitive = false;
  % Keep parameters not defined by the constructor.
  parser.KeepUnmatched = false;
  % Enable/disable warning for parameters not defined by the constructor.
  parser.WarnUnmatched = true;
  % Enable/disable passing arguments in a structure.
  parser.StructExpand = true;
  % Names of parameters defined in input parser constructor.
  parser.Parameters = {};
  % Names of parameters not defined in the constructor.
  parser.Unmatched = struct ();
  % Names of parameters using default values.
  parser.UsingDefaults = {};
  % Names of deprecated parameters and their alternatives
  parser.DeprecatedParameters = struct();

  % Handles for functions that act on the object.
  parser.addRequired    = @addRequired;
  parser.addOptional    = @addOptional;
  parser.addParamValue  = @addParamValue;
  parser.deprecateParam = @deprecateParam;
  parser.parse          = @parse;

  % Initialize the parser plan
  parser.plan = {};
end
% =========================================================================
function p = parser_plan (q, arg_type, name, default, validator)
  p = q;
  plan = p.plan;
  if (isempty (plan))
    plan = struct ();
    n = 1;
  else
    n = numel (plan) + 1;
  end
  plan(n).type      = arg_type;
  plan(n).name      = name;
  plan(n).default   = default;
  plan(n).validator = validator;
  p.plan = plan;
end
% =========================================================================
function p = addRequired (p, name, validator)
  p = parser_plan (p, 'required', name, [], validator);
end
% =========================================================================
function p = addOptional (p, name, default, validator)
  p = parser_plan (p, 'optional', name, default, validator);
end
% =========================================================================
function p = addParamValue (p, name, default, validator)
  p = parser_plan (p, 'paramvalue', name, default, validator);
end
% =========================================================================
function p = deprecateParam (p, name, alternatives)
  if isempty(alternatives)
      alternatives = {};
  elseif ischar(alternatives)
      alternatives = {alternatives}; % make cellstr
  elseif ~iscellstr(alternatives)
      error('m2tInputParser:BadAlternatives',...
            'Alternatives for a deprecated parameter must be a char or cellstr');
  end
  p.DeprecatedParameters.(name) = alternatives;
end
% =========================================================================
function p = parse (p, varargin)
  plan = p.plan;
  results = p.Results;
  using_defaults = {};
  if (p.CaseSensitive)
    name_cmp = @strcmp;
  else
    name_cmp = @strcmpi;
  end
  if (p.StructExpand)
    k = find (cellfun (@isstruct, varargin));
    for m = numel(k):-1:1
      n = k(m);
      s = varargin{n};
      c = [fieldnames(s).'; struct2cell(s).'];
      c = c(:).';
      if (n > 1 && n < numel (varargin))
        varargin = horzcat (varargin(1:n-1), c, varargin(n+1:end));
      elseif (numel (varargin) == 1)
        varargin = c;
      elseif (n == 1);
        varargin = horzcat (c, varargin(n+1:end));
      else % n == numel (varargin)
        varargin = horzcat (varargin(1:n-1), c);
      end
    end
  end
  if (isempty (results))
    results = struct ();
  end
  type = {plan.type};
  n = find( strcmp( type, 'paramvalue' ) );
  m = setdiff (1:numel( plan ), n );
  plan = plan ([n,m]);
  for n = 1 : numel (plan)
    found = false;
    results.(plan(n).name) = plan(n).default;
    if (~ isempty (varargin))
      switch plan(n).type
      case 'required'
        found = true;
        if (strcmpi (varargin{1}, plan(n).name))
          varargin(1) = [];
        end
        value = varargin{1};
        varargin(1) = [];
      case 'optional'
        m = find (cellfun (@ischar, varargin));
        k = find (name_cmp (plan(n).name, varargin(m)));
        if (isempty (k) && validate_arg (plan(n).validator, varargin{1}))
          found = true;
          value = varargin{1};
          varargin(1) = [];
        elseif (~ isempty (k))
          m = m(k);
          found = true;
          value = varargin{max(m)+1};
          varargin(union(m,m+1)) = [];
        end
      case 'paramvalue'
        m = find( cellfun (@ischar, varargin) );
        k = find (name_cmp (plan(n).name, varargin(m)));
        if (~ isempty (k))
          found = true;
          m = m(k);
          value = varargin{max(m)+1};
          varargin(union(m,m+1)) = [];
        end
      otherwise
        error( sprintf ('%s:parse', mfilename), ...
               'parse (%s): Invalid argument type.', mfilename ...
             )
      end
    end
    if (found)
      if (validate_arg (plan(n).validator, value))
        results.(plan(n).name) = value;
      else
        error( sprintf ('%s:invalidinput', mfilename), ...
               '%s: Input argument ''%s'' has invalid value.\n', mfilename, plan(n).name ...
             );
      end
      p.Parameters = union (p.Parameters, {plan(n).name});
    elseif (strcmp (plan(n).type, 'required'))
      error( sprintf ('%s:missinginput', mfilename), ...
             '%s: input ''%s'' is missing.\n', mfilename, plan(n).name ...
           );
    else
      using_defaults = union (using_defaults, {plan(n).name});
    end
  end

  if ~isempty(varargin)
    % Include properties that do not match specified properties
      for n = 1:2:numel(varargin)
        if ischar(varargin{n})
          if p.KeepUnmatched
            results.(varargin{n}) = varargin{n+1};
          end
          if p.WarnUnmatched
            warning(sprintf('%s:unmatchedArgument',mfilename), ...
                    'Ignoring unknown argument "%s"', varargin{n});
          end
          p.Unmatched.(varargin{n}) = varargin{n+1};
        else
          error (sprintf ('%s:invalidinput', mfilename), ...
                 '%s: invalid input', mfilename)
        end
      end
  end

  % Store the results of the parsing
  p.Results = results;
  p.UsingDefaults = using_defaults;

  warnForDeprecatedParameters(p);
end
% =========================================================================
function result = validate_arg (validator, arg)
  try
    result = validator (arg);
  catch %#ok
    result = false;
  end
end
% =========================================================================
function warnForDeprecatedParameters(p)
  usedDeprecatedParameters = intersect(p.Parameters, fieldnames(p.DeprecatedParameters));

  for iParam = 1:numel(usedDeprecatedParameters)
      oldParameter = usedDeprecatedParameters{iParam};
      alternatives = p.DeprecatedParameters.(oldParameter);

      switch numel(alternatives)
          case 0
              replacements = '';
          case 1
              replacements = ['''' alternatives{1} ''''];
          otherwise
              replacements = deblank(sprintf('''%s'' and ',alternatives{:}));
              replacements = regexprep(replacements,' and$','');
      end
      if ~isempty(replacements)
          replacements = sprintf('From now on, please use %s to control the output.\n',replacements);
      end

      message = ['\n===============================================================================\n', ...
                  'You are using the deprecated parameter ''%s''.\n', ...
                  '%s', ...
                  '==============================================================================='];
      warning('matlab2tikz:deprecatedParameter', ...
                message, oldParameter, replacements);

  end
end


==> Figs/matlab2tikz.m <==
function matlab2tikz(varargin)
    %MATLAB2TIKZ    Save figure in native LaTeX (TikZ/Pgfplots).
    %   MATLAB2TIKZ() saves the current figure as LaTeX file.
    %   MATLAB2TIKZ comes with several options that can be combined at will.
    %
    %   MATLAB2TIKZ(FILENAME,...) or MATLAB2TIKZ('filename',FILENAME,...)
    %   stores the LaTeX code in FILENAME.
    %
    %   MATLAB2TIKZ('filehandle',FILEHANDLE,...) stores the LaTeX code in the file
    %   referenced by FILEHANDLE. (default: [])
    %
    %   MATLAB2TIKZ('figurehandle',FIGUREHANDLE,...) explicitly specifies the
    %   handle of the figure that is to be stored. (default: gcf)
    %
    %   MATLAB2TIKZ('colormap',DOUBLE,...) explicitly specifies the colormap to be
    %   used. (default: current color map)
    %
    %   MATLAB2TIKZ('strict',BOOL,...) tells MATLAB2TIKZ to adhere to MATLAB(R)
    %   conventions wherever there is room for relaxation. (default: false)
    %
    %   MATLAB2TIKZ('strictFontSize',BOOL,...) retains the exact font sizes
    %   specified in MATLAB for the TikZ code. This goes against normal LaTeX
    %   practice. (default: false)
    %
    %   MATLAB2TIKZ('showInfo',BOOL,...) turns informational output on or off.
    %   (default: true)
    %
    %   MATLAB2TIKZ('showWarnings',BOOL,...) turns warnings on or off.
    %   (default: true)
    %
    %   MATLAB2TIKZ('imagesAsPng',BOOL,...) stores MATLAB(R) images as (lossless)
    %   PNG files. This is more efficient than storing the image color data as TikZ
    %   matrix. (default: true)
    %
    %   MATLAB2TIKZ('externalData',BOOL,...) stores all data points in external
    %   files as tab separated values (TSV files). (default: false)
    %
    %   MATLAB2TIKZ('dataPath',CHAR, ...) defines where external data files
    %   and/or PNG figures are saved. It can be either an absolute or a relative
    %   path with respect to your MATLAB work directory. By default, data files are
    %   placed in the same directory as the TikZ output file. To place data files
    %   in your MATLAB work directory, you can use '.'. (default: [])
    %
    %   MATLAB2TIKZ('relativeDataPath',CHAR, ...) tells MATLAB2TIKZ to use the
    %   given path to follow the external data files and PNG files. This is the
    %   relative path from your main LaTeX file to the data file directory.
    %   By default the same directory is used as the output (default: [])
    %
    %   MATLAB2TIKZ('height',CHAR,...) sets the height of the image. This can be
    %   any LaTeX-compatible length, e.g., '3in' or '5cm' or '0.5\textwidth'.  If
    %   unspecified, MATLAB2TIKZ tries to make a reasonable guess.
    %
    %   MATLAB2TIKZ('width',CHAR,...) sets the width of the image.
    %   If unspecified, MATLAB2TIKZ tries to make a reasonable guess.
    %
    %   MATLAB2TIKZ('noSize',BOOL,...) determines whether 'width', 'height', and
    %   'scale only axis' are specified in the generated TikZ output. For compatibility with the
    %   tikzscale package set this to true. (default: false)
    %
    %   MATLAB2TIKZ('extraCode',CHAR or CELLCHAR,...) explicitly adds extra code
    %   at the beginning of the output file. (default: [])
    %
    %   MATLAB2TIKZ('extraCodeAtEnd',CHAR or CELLCHAR,...) explicitly adds extra
    %   code at the end of the output file. (default: [])
    %
    %   MATLAB2TIKZ('extraAxisOptions',CHAR or CELLCHAR,...) explicitly adds extra
    %   options to the Pgfplots axis environment. (default: [])
    %
    %   MATLAB2TIKZ('extraColors', {{'name',[R G B]}, ...} , ...) adds
    %   user-defined named RGB-color definitions to the TikZ output.
    %   R, G and B are expected between 0 and 1. (default: {})
    %
    %   MATLAB2TIKZ('extraTikzpictureOptions',CHAR or CELLCHAR,...)
    %   explicitly adds extra options to the tikzpicture environment. (default: [])
    %
    %   MATLAB2TIKZ('encoding',CHAR,...) sets the encoding of the output file.
    %
    %   MATLAB2TIKZ('floatFormat',CHAR,...) sets the format used for float values.
    %   You can use this to decrease the file size. (default: '%.15g')
    %
    %   MATLAB2TIKZ('maxChunkLength',INT,...) sets maximum number of data points
    %   per \addplot for line plots (default: 4000)
    %
    %   MATLAB2TIKZ('parseStrings',BOOL,...) determines whether title, axes labels
    %   and the like are parsed into LaTeX by MATLAB2TIKZ's parser.
    %   If you want greater flexibility, set this to false and use straight LaTeX
    %   for your labels. (default: true)
    %
    %   MATLAB2TIKZ('parseStringsAsMath',BOOL,...) determines whether to use TeX's
    %   math mode for more characters (e.g. operators and figures). (default: false)
    %
    %   MATLAB2TIKZ('showHiddenStrings',BOOL,...) determines whether to show
    %   strings whose were deliberately hidden. This is usually unnecessary, but
    %   can come in handy for unusual plot types (e.g., polar plots). (default:
    %   false)
    %
    %   MATLAB2TIKZ('interpretTickLabelsAsTex',BOOL,...) determines whether to
    %   interpret tick labels as TeX. MATLAB(R) doesn't allow to do that in R2014a
    %   or before. In R2014b and later, please set the "TickLabelInterpreter"
    %   property of the relevant axis to get the same effect. (default: false)
    %
    %   MATLAB2TIKZ('arrowHeadSize', FLOAT, ...) allows to resize the arrow heads
    %   in quiver plots by rescaling the arrow heads by a positive scalar. (default: 10)
    %
    %   MATLAB2TIKZ('tikzFileComment',CHAR,...) adds a custom comment to the header
    %   of the output file. (default: '')
    %
    %   MATLAB2TIKZ('addLabels',BOOL,...) add labels to plots: using Tag property
    %   or automatic names (where applicable) which make it possible to refer to
    %   them using \ref{...} (e.g., in the caption of a figure). (default: false)
    %
    %   MATLAB2TIKZ('standalone',BOOL,...) determines whether to produce
    %   a standalone compilable LaTeX file. Setting this to true may be useful for
    %   taking a peek at what the figure will look like. (default: false)
    %
    %   MATLAB2TIKZ('checkForUpdates',BOOL,...) determines whether to automatically
    %   check for updates of matlab2tikz. (default: true (if not using git))
    %
    %   MATLAB2TIKZ('semanticLineWidths',CELLMATRIX,...) allows you to customize
    %   the mapping of semantic "line width" values.
    %   A valid entry is an Nx2 cell array:
    %     - the first column contains the semantic names,
    %     - the second column contains the corresponding line widths in points.
    %   The entries you provide are used in addition to the pgf defaults:
    %     {'ultra thin', 0.1; 'very thin' , 0.2; 'thin', 0.4; 'semithick', 0.6;
    %      'thick'     , 0.8; 'very thick', 1.2; 'ultra thick', 1.6}
    %   or a single "NaN" can be provided to turn off this feature alltogether.
    %   If you specify the default names, their mapping will be overwritten.
    %   Inside your LaTeX document, you are responsible to make sure these TikZ
    %   styles are properly defined.
    %   (Default: NaN)
    %
    %   Example
    %      x = -pi:pi/10:pi;
    %      y = tan(sin(x)) - sin(tan(x));
    %      plot(x,y,'--rs');
    %      matlab2tikz('myfile.tex');
    %
    %   See also: cleanfigure

    %% Check if we are in MATLAB or Octave.
    minimalVersion = struct('MATLAB', struct('name','2014a', 'num',[8 3]), ...
                            'Octave', struct('name','3.8', 'num',[3 8]));
    checkDeprecatedEnvironment(minimalVersion);

    m2t.args            = []; % For command line arguments
    m2t.current         = []; % For currently active objects
    m2t.transform       = []; % For hgtransform groups
    m2t.pgfplotsVersion = [1,3];
    m2t.about.name      = 'matlab2tikz';
    m2t.about.version   = '1.1.0';
    m2t.about.years     = '2008--2016';
    m2t.about.website   = 'http://www.mathworks.com/matlabcentral/fileexchange/22022-matlab2tikz-matlab2tikz';
    m2t.about.github    = 'https://github.com/matlab2tikz/matlab2tikz';
    m2t.about.wiki      = [m2t.about.github '/wiki'];
    m2t.about.issues    = [m2t.about.github '/issues'];
    m2t.about.develop   = [m2t.about.github '/tree/develop'];
    VCID = VersionControlIdentifier();
    m2t.about.versionFull = strtrim(sprintf('v%s %s', m2t.about.version, VCID));

    m2t.tol = 1.0e-15; % numerical tolerance (e.g. used to test equality of doubles)

    % the actual contents of the TikZ file go here
    m2t.content = struct('name',     '', ...
                         'comment',  [], ...
                         'options',  {opts_new()}, ...
                         'content',  {cell(0)}, ...
                         'children', {cell(0)});
    m2t.preamble = sprintf(['\\usepackage[T1]{fontenc}\n', ...
                            '\\usepackage[utf8]{inputenc}\n', ...
                            '\\usepackage{pgfplots}\n', ...
                            '\\usepackage{grffile}\n', ...
                            '\\pgfplotsset{compat=newest}\n', ...
                            '\\usetikzlibrary{plotmarks}\n', ...
                            '\\usetikzlibrary{arrows.meta}\n', ...
                            '\\usepgfplotslibrary{patchplots}\n', ...
                            '\\usepackage{amsmath}\n']);

    %% scan the options
    ipp = m2tInputParser;

    ipp = ipp.addOptional(ipp, 'filename',   '', @(x) filenameValidation(x,ipp));
    ipp = ipp.addOptional(ipp, 'filehandle', [], @filehandleValidation);

    ipp = ipp.addParamValue(ipp, 'figurehandle', get(0,'CurrentFigure'), @ishandle);
    ipp = ipp.addParamValue(ipp, 'colormap', [], @isnumeric);
    ipp = ipp.addParamValue(ipp, 'strict', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'strictFontSize', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'showInfo', true, @islogical);
    ipp = ipp.addParamValue(ipp, 'showWarnings', true, @islogical);
    ipp = ipp.addParamValue(ipp, 'checkForUpdates', isempty(VCID), @islogical);

    ipp = ipp.addParamValue(ipp, 'semanticLineWidths', NaN, @isValidSemanticLineWidthDefinition);

    ipp = ipp.addParamValue(ipp, 'encoding' , '', @ischar);
    ipp = ipp.addParamValue(ipp, 'standalone', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'tikzFileComment', '', @ischar);
    ipp = ipp.addParamValue(ipp, 'extraColors', {}, @isColorDefinitions);
    ipp = ipp.addParamValue(ipp, 'extraCode', {}, @isCellOrChar);
    ipp = ipp.addParamValue(ipp, 'extraCodeAtEnd', {}, @isCellOrChar);
    ipp = ipp.addParamValue(ipp, 'extraAxisOptions', {}, @isCellOrChar);
    ipp = ipp.addParamValue(ipp, 'extraTikzpictureOptions', {}, @isCellOrChar);
    ipp = ipp.addParamValue(ipp, 'floatFormat', '%.15g', @ischar);
    ipp = ipp.addParamValue(ipp, 'automaticLabels', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'addLabels', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'showHiddenStrings', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'height', '', @ischar);
    ipp = ipp.addParamValue(ipp, 'width' , '', @ischar);
    ipp = ipp.addParamValue(ipp, 'imagesAsPng', true, @islogical);
    ipp = ipp.addParamValue(ipp, 'externalData', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'dataPath', '', @ischar);
    ipp = ipp.addParamValue(ipp, 'relativeDataPath', '', @ischar);
    ipp = ipp.addParamValue(ipp, 'noSize', false, @islogical);
    ipp = ipp.addParamValue(ipp, 'arrowHeadSize', 10, @(x) x>0);

    % Maximum chunk length.
    % TeX parses files line by line with a buffer of size buf_size. If the
    % plot has too many data points, pdfTeX's buffer size may be exceeded.
    % As a work-around, the plot is split into several smaller chunks.
    %
    % What is a "large" array?
    % TeX parser buffer is buf_size=200 000 char on Mac TeXLive, let's say
    % 100 000 to be on the safe side.
    % 1 point is represented by 25 characters (estimation): 2 coordinates (10
    % char), 2 brackets, comma and white space, + 1 extra char.
    % That gives a magic arbitrary number of 4000 data points per array.
    ipp = ipp.addParamValue(ipp, 'maxChunkLength', 4000, @isnumeric);

    % By default strings like axis labels are parsed to match the appearance of
    % strings as closely as possible to that generated by MATLAB.
    % If the user wants to have particular strings in the matlab2tikz output that
    % can't be generated in MATLAB, they can disable string parsing. In that case
    % all strings are piped literally to the LaTeX output.
    ipp = ipp.addParamValue(ipp, 'parseStrings', true, @islogical);

    % In addition to regular string parsing, an additional stage can be enabled
    % which uses TeX's math mode for more characters like figures and operators.
    ipp = ipp.addParamValue(ipp, 'parseStringsAsMath', false, @islogical);

    % As opposed to titles, axis labels and such, MATLAB(R) does not interpret tick
    % labels as TeX. matlab2tikz retains this behavior, but if it is desired to
    % interpret the tick labels as TeX, set this option to true.
    ipp = ipp.addParamValue(ipp, 'interpretTickLabelsAsTex', false, @islogical);

    %% deprecated parameters (will auto-generate warnings upon parse)
    ipp = ipp.addParamValue(ipp, 'relativePngPath', '', @ischar);
    ipp = ipp.deprecateParam(ipp, 'relativePngPath', 'relativeDataPath');
    ipp = ipp.deprecateParam(ipp, 'automaticLabels', 'addLabels');

    %% Finally parse all the arguments
    ipp = ipp.parse(ipp, varargin{:});
    m2t.args = ipp.Results; % store the input arguments back into the m2t data struct

    %% Inform users of potentially dangerous options
    warnAboutParameter(m2t, 'parseStringsAsMath', @(opt)(opt==true), ...
        ['This may produce undesirable string output. For full control over output\n', ...
         'strings please set the parameter "parseStrings" to false.']);
    warnAboutParameter(m2t, 'noSize', @(opt)(opt==true), ...
         'This may impede both axes sizing and placement!');
    warnAboutParameter(m2t, 'imagesAsPng', @(opt)(opt==false), ...
         ['It is highly recommended to use PNG data to store images.\n', ...
          'Make sure to set "imagesAsPng" to true.']);

    %% Do some global initialization
    m2t.color = configureColors(m2t.args.extraColors);
    m2t.semantic.LineWidth = configureSemanticLineWidths(m2t.args.semanticLineWidths);

    % define global counter variables
    m2t.count.pngFile     = 0; % number of PNG files
    m2t.count.tsvFile     = 0; % number of TSV files
    m2t.count.autolabel   = 0; % number of automatic labels
    m2t.count.plotyylabel = 0; % number of plotyy labels

    %% shortcut
    m2t.ff = m2t.args.floatFormat;

    %% add global elements
    if isempty(m2t.args.figurehandle)
        error('matlab2tikz:figureNotFound','MATLAB figure not found.');
    end
    m2t.current.gcf = m2t.args.figurehandle;
    if m2t.args.colormap
        m2t.current.colormap = m2t.args.colormap;
    else
        m2t.current.colormap = get(m2t.current.gcf, 'colormap');
    end

    %% handle output file handle/file name
    [m2t, fid, fileWasOpen] = openFileForOutput(m2t);

    % By default, reference the PNG (if required) from the TikZ file
    % as the file path of the TikZ file itself. This works if the MATLAB script
    % is executed in the same folder where the TeX file sits.
    if isempty(m2t.args.relativeDataPath)
        if ~isempty(m2t.args.relativePngPath)
            %NOTE: eventually break backwards compatibility of relative PNG path
            m2t.relativeDataPath = m2t.args.relativePngPath;
            userWarning(m2t, ['Using "relativePngPath" for "relativeDataPath".', ...
                ' This will stop working in a future release.']);
        else
            m2t.relativeDataPath = m2t.args.relativeDataPath;
        end
    else
        m2t.relativeDataPath = m2t.args.relativeDataPath;
    end
    if isempty(m2t.args.dataPath)
        m2t.dataPath = fileparts(m2t.tikzFileName);
    else
        m2t.dataPath = m2t.args.dataPath;
    end

    %% print some version info to the screen
    userInfo(m2t, ['(To disable info messages, pass [''showInfo'', false] to matlab2tikz.)\n', ...
        '(For all other options, type ''help matlab2tikz''.)\n']);

    userInfo(m2t, '\nThis is %s %s.\n', m2t.about.name, m2t.about.versionFull)

    % In Octave, put a new line and some spaces in between the URLs for clarity.
    % In MATLAB this is not necessary, since the URLs get (shorter) descriptions.
    sep = switchMatOct('', sprintf('\n '));
    versionInfo = ['The latest developments can be retrieved from %s.\n', ...
                   'You can find more documentation on %s and %s.\n', ...
                   'If you encounter bugs or want a new feature, go to %s.\n', ...
                   'Please visit %s to rate %s or download the stable release.\n'];
    userInfo(m2t, versionInfo, ...
             clickableUrl(m2t.about.develop, 'our development branch'), ...
             [sep clickableUrl(m2t.about.github, 'our GitHub page') sep], ...
             [sep clickableUrl(m2t.about.wiki, 'wiki')], ...
             [sep clickableUrl(m2t.about.issues, 'our issue tracker')],...
             [clickableUrl(m2t.about.website, 'FileExchange') sep],...
             m2t.about.name);

    %% Save the figure as TikZ to file
    m2t = saveToFile(m2t, fid, fileWasOpen);

    %% Check for a new matlab2tikz version outside version control
    if m2t.args.checkForUpdates
        m2tUpdater(m2t.about, m2t.args.showInfo);
    end

end
% ==============================================================================
function [m2t, counterValue] = incrementGlobalCounter(m2t, counterName)
    % Increments a global counter value and returns its value
    m2t.count.(counterName) = m2t.count.(counterName) + 1;
    counterValue = m2t.count.(counterName);
end
% ==============================================================================
function colorConfig = configureColors(extraColors)
    % Sets the global color options for matlab2tikz
    colorConfig = struct();

    % Set the color resolution.
    colorConfig.depth     = 48; %[bit] RGB color depth (typical values: 24, 30, 48)
    colorConfig.precision = 2^(-colorConfig.depth/3);
    colorConfig.format    = sprintf('%%0.%df',ceil(-log10(colorConfig.precision)));

    % The following color RGB-values which will need to be defined:
    %
    %   - 'extraNames' contains their designated names,
    %   - 'extraSpecs' their RGB specifications.
    [colorConfig.extraNames, colorConfig.extraSpecs] = ...
        dealColorDefinitions(extraColors);
end
% ==============================================================================
function [m2t, fid, fileWasOpen] = openFileForOutput(m2t)
    % opens the output file and/or show a dialog to select one
    if ~isempty(m2t.args.filehandle)
        fid         = m2t.args.filehandle;
        fileWasOpen = true;
        if ~isempty(m2t.args.filename)
            userWarning(m2t, ...
                'File handle AND file name for output given. File handle used, file name discarded.')
        end
        m2t.tikzFileName = fopen(fid);
    else
        fid         = [];
        fileWasOpen = false;
        % set filename
        if ~isempty(m2t.args.filename)
            filename = m2t.args.filename;
        else
            [filename, pathname] = uiputfile({'*.tex;*.tikz'; '*.*'}, 'Save File');
            filename = fullfile(pathname, filename);
        end
        m2t.tikzFileName = filename;
    end

end
% ==============================================================================
function l = filenameValidation(x, p)
    % is the filename argument NOT another keyword?
    l = ischar(x) && ~any(strcmp(x,p.Parameters)); %FIXME: See #471
end
% ==============================================================================
function l = filehandleValidation(x)
    % is the filehandle the handle to an opened file?
    l = isnumeric(x) && any(x==fopen('all'));
end
% ==============================================================================
function bool = isCellOrChar(x)
    bool = iscell(x) || ischar(x);
end
% ==============================================================================
function bool = isRGBTuple(color)
    % Returns true when the color is a valid RGB tuple
    bool = numel(color) == 3 && ...
           all(isreal(color)) && ...
           all( 0<=color & color<=1 ); % this also disallows NaN entries
end
% ==============================================================================
function bool = isColorDefinitions(colors)
    % Returns true when the input is a cell array of color definitions, i.e.
    %  a cell array with in each cell a cell of the form {'name', [R G B]}
    isValidEntry = @(e)( iscell(e) && ischar(e{1}) && isRGBTuple(e{2}) );

    bool = iscell(colors) && all(cellfun(isValidEntry, colors));
end
% ==============================================================================
function bool = isValidSemanticLineWidthDefinition(defMat)
    % Returns true when the input is a cell array of shape Nx2 and
    % contents in each column a set of string and numerical value as needed
    % for the semanticLineWidth option.
    bool = iscell(defMat) && size(defMat, 2) == 2; % Nx2 cell array
    bool = bool && all(cellfun(@ischar   , defMat(:,1))); % first column: names
    bool = bool && all(cellfun(@isnumeric, defMat(:,2))); % second column: line width in points

    % alternatively: just 1 NaN to remove the defaults
    bool = bool || (numel(defMat)==1 && isnan(defMat));
end
% ==============================================================================
function fid = fileOpenForWrite(m2t, filename)
    % Set the encoding of the output file.
    % Currently only MATLAB supports different encodings.
    fid = -1;

    [filepath] = fileparts(filename);
    if ~exist(filepath,'dir') && ~isempty(filepath)
        mkdir(filepath);
    end

    switch getEnvironment()
        case 'MATLAB'
            fid = fopen(filename, 'w', ...
                        'native', m2t.args.encoding);
        case 'Octave'
            fid = fopen(filename, 'w');
        otherwise
            errorUnknownEnvironment();
    end

    if fid == -1
        error('matlab2tikz:fileOpenError', ...
            'Unable to open file ''%s'' for writing.', filename);
    end
end
% ==============================================================================
function path = TeXpath(path)
    path = strrep(path, filesep, '/');
    % TeX uses '/' as a file separator (as UNIX). Windows, however, uses
    % '\' which is not supported by TeX as a file separator
end
% ==============================================================================
function m2t = saveToFile(m2t, fid, fileWasOpen)
    % Save the figure as TikZ to a file. All other routines are called from here.

    % get all axes handles
    [m2t, axesHandles] = findPlotAxes(m2t, m2t.current.gcf);

    % Turn around the handles vector to make sure that plots that appeared
    % first also appear first in the vector. This makes sure the z-order of
    % superimposed axes is respected and is fundamental for plotyy.
    axesHandles = axesHandles(end:-1:1);

    % Alternative Positioning of axes.
    % Select relevant Axes and draw them.
    [m2t, axesBoundingBox] = getRelevantAxes(m2t, axesHandles);

    m2t.axesBoundingBox = axesBoundingBox;
    m2t.axes = {};
    for relevantAxesHandle = m2t.relevantAxesHandles(:)'
        m2t = drawAxes(m2t, relevantAxesHandle);
    end

    % Handle color bars.
    for cbar = m2t.cbarHandles(:)'
        m2t = handleColorbar(m2t, cbar);
    end

    % Draw annotations
    m2t = drawAnnotations(m2t);

    % Add all axes containers to the file contents.
    for axesContainer = m2t.axes
        m2t.content = addChildren(m2t.content, axesContainer);
    end

    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % actually print the stuff
    minimalPgfplotsVersion = formatPgfplotsVersion(m2t.pgfplotsVersion);

    m2t.content.comment = sprintf('This file was created by %s.\n', m2t.about.name);

    if m2t.args.showInfo
        % disable this info if showInfo=false
        m2t.content.comment = [m2t.content.comment, ...
            sprintf(['\n',...
            'The latest updates can be retrieved from\n', ...
            '  %s\n', ...
            'where you can also make suggestions and rate %s.\n'], ...
            m2t.about.website, m2t.about.name ) ...
            ];
    end

    userInfo(m2t, 'You will need pgfplots version %s or newer to compile the TikZ output.',...
        minimalPgfplotsVersion);

    % Add custom comment.
    if ~isempty(m2t.args.tikzFileComment)
        m2t.content.comment = [m2t.content.comment, ...
            sprintf('\n%s\n', m2t.args.tikzFileComment)
            ];
    end

    m2t.content.name = 'tikzpicture';

    % Add custom TikZ options if any given.
    m2t.content.options = opts_append_userdefined(m2t.content.options, ...
                                   m2t.args.extraTikzpictureOptions);

    m2t.content.colors = generateColorDefinitions(m2t.color);

    % Open file if was not open
    if ~fileWasOpen
        fid = fileOpenForWrite(m2t, m2t.tikzFileName);
        finally_fclose_fid = onCleanup(@() fclose(fid));
    end

    % Finally print it to the file
    addComments(fid, m2t.content.comment);
    addStandalone(m2t, fid, 'preamble');
    addCustomCode(fid, '', m2t.args.extraCode, '');
    addStandalone(m2t, fid, 'begin');

    printAll(m2t, m2t.content, fid); % actual plotting happens here

    addCustomCode(fid, '\n', m2t.args.extraCodeAtEnd, '');

    addStandalone(m2t, fid, 'end');
end
% ==============================================================================
function addStandalone(m2t, fid, part)
    % writes a part of a standalone LaTeX file definition
    if m2t.args.standalone
        switch part
            case 'preamble'
                fprintf(fid, '\\documentclass[tikz]{standalone}\n%s\n',  m2t.preamble);
            case 'begin'
                fprintf(fid, '\\begin{document}\n');
            case 'end'
                fprintf(fid, '\n\\end{document}');
            otherwise
                error('m2t:unknownStandalonePart', ...
                      'Unknown standalone part "%s"', part);
        end
    end
end
% ==============================================================================
function str = generateColorDefinitions(colorConfig)
    % Output the color definitions to LaTeX
    str   = '';
    names = colorConfig.extraNames;
    specs = colorConfig.extraSpecs;
    ff    = colorConfig.format;

    if ~isempty(names)
        colorDef = cell(1, length(names));
        for k = 1:length(names)
            % Append with '%' to avoid spacing woes in LaTeX
            FORMAT      = ['\\definecolor{%s}{rgb}{' ff ',' ff ',' ff '}%%\n'];
            colorDef{k} = sprintf(FORMAT, names{k}, specs{k});
        end
        str = m2tstrjoin([colorDef, sprintf('%%\n')], '');
    end
end
% ==============================================================================
function [m2t, axesHandles] = findPlotAxes(m2t, fh)
    % find axes handles that are not legends/colorbars
    % store detected legends and colorbars in 'm2t'
    % fh            figure handle
    axesHandles = findall(fh, 'type', 'axes');

    % Remove all legend handles, as they are treated separately.
    if ~isempty(axesHandles)
        % TODO fix for octave
        tagKeyword = switchMatOct('Tag', 'tag');
        % Find all legend handles. This is MATLAB-only.
        m2t.legendHandles = findall(fh, tagKeyword, 'legend');
        m2t.legendHandles = m2t.legendHandles(:)';
        idx               = ~ismember(axesHandles, m2t.legendHandles);
        axesHandles       = axesHandles(idx);
    end

    % Remove all colorbar handles, as they are treated separately.
    if ~isempty(axesHandles)
        colorbarKeyword = switchMatOct('Colorbar', 'colorbar');
        % Find all colorbar handles. This is MATLAB-only.
        cbarHandles = findall(fh, tagKeyword, colorbarKeyword);
        % Octave also finds text handles here; no idea why. Filter.
        m2t.cbarHandles = [];
        for h = cbarHandles(:)'
            if any(strcmpi(get(h, 'Type'),{'axes','colorbar'}))
                m2t.cbarHandles = [m2t.cbarHandles, h];
            end
        end
        m2t.cbarHandles = m2t.cbarHandles(:)';
        idx             = ~ismember(axesHandles, m2t.cbarHandles);
        axesHandles     = axesHandles(idx);
    else
        m2t.cbarHandles = [];
    end

    % Remove scribe layer holding annotations (MATLAB < R2014b)
    m2t.scribeLayer = findall(axesHandles, 'Tag','scribeOverlay');
    idx             = ~ismember(axesHandles, m2t.scribeLayer);
    axesHandles     = axesHandles(idx);
end
% ==============================================================================
function addComments(fid, comment)
    % prints TeX comments to file stream |fid|
    if ~isempty(comment)
        newline = sprintf('\n');
        newlineTeX = sprintf('\n%%');
        fprintf(fid, '%% %s\n', strrep(comment, newline, newlineTeX));
    end
end
% ==============================================================================
function addCustomCode(fid, before, code, after)
    if ~isempty(code)
        fprintf(fid, before);
        if ischar(code)
            code = {code};
        end
        if iscellstr(code)
            for str = code(:)'
                fprintf(fid, '%s\n', str{1});
            end
        else
            error('matlab2tikz:saveToFile', 'Need str or cellstr.');
        end
        fprintf(fid,after);
    end
end
% ==============================================================================
function [m2t, pgfEnvironments] = handleAllChildren(m2t, h)
    % Draw all children of a graphics object (if they need to be drawn).
    % #COMPLEX: mainly a switch-case
    str = '';
    children = allchild(h);

    % prepare cell array of pgfEnvironments
    pgfEnvironments = cell(1, numel(children));
    envCounter      = 1;

    % It's important that we go from back to front here, as this is
    % how MATLAB does it, too. Significant for patch (contour) plots,
    % and the order of plotting the colored patches.
    for child = children(end:-1:1)'

        % Check if object has legend. Some composite objects need to determine
        % their status at the root level. For detailed explanations check
        % getLegendEntries().
        % TODO: could move this check into drawHggroup. Need to verify how
        % hgtransform behaves though. (priority - LOW)
        m2t = hasLegendEntry(m2t,child);

        switch char(get(child, 'Type'))
            % 'axes' environments are treated separately.

            case 'line'
                [m2t, str] = drawLine(m2t, child);

            case 'patch'
                [m2t, str] = drawPatch(m2t, child);

            case 'image'
                [m2t, str] = drawImage(m2t, child);

            case {'hggroup', 'matlab.graphics.primitive.Group', ...
                  'scatter', 'bar', 'stair', 'stem' ,'errorbar', 'area', ...
                  'quiver','contour'}
                [m2t, str] = drawHggroup(m2t, child);

            case 'hgtransform'
                % From http://www.mathworks.de/de/help/matlab/ref/hgtransformproperties.html:
                % Matrix: 4-by-4 matrix
                %   Transformation matrix applied to hgtransform object and its
                %   children. The hgtransform object applies the transformation
                %   matrix to all its children.
                % More information at http://www.mathworks.de/de/help/matlab/creating_plots/group-objects.html.
                m2t.transform = get(child, 'Matrix');
                [m2t, str] = handleAllChildren(m2t, child);
                m2t.transform = [];

            case 'surface'
                [m2t, str] = drawSurface(m2t, child);

            case 'text'
                [m2t, str] = drawVisibleText(m2t, child);

            case 'rectangle'
                [m2t, str] = drawRectangle(m2t, child);

            case 'histogram'
                [m2t, str] = drawHistogram(m2t, child);

            case guitypes()
                % don't do anything for GUI objects and their children
                str = '';

            case 'light'
                % These objects are not supported and should not/cannot be
                % supported by matlab2tikz or pgfplots.

            case ''
                % No children found for handle. (It has only a title and/or
                % labels). Carrying on as if nothing happened

            otherwise
                error('matlab2tikz:handleAllChildren',                 ...
                    'I don''t know how to handle this object: %s\n', ...
                    get(child, 'Type'));

        end

        % A composite object might nest handleAllChildren calls that can
        % modify the m2t.currentHandleHasLegend value. Re-instate the
        % legend status. For detailed explanations check getLegendEntries().
        m2t                          = hasLegendEntry(m2t,child);
        [m2t, legendLabel, labelRef] = addPlotyyReference(m2t, child);
        legendInfo                   = addLegendInformation(m2t, child);
        % Add labelRef BEFORE next plot to preserve color order
        str = join(m2t, {labelRef, str, legendLabel, legendInfo}, '');

        % append the environment
        pgfEnvironments{envCounter} = str;
        envCounter = envCounter +1;
    end
end
% ==============================================================================
function [m2t, label, labelRef] = addPlotyyReference(m2t, h)
    % Create labelled references to legend entries of the main plotyy axis

    % This ensures we are either on the main or secondary axis
    label    = '';
    labelRef = '';
    if ~isAxisPlotyy(m2t.current.gca)
        return
    end

    % Get current label counter

    if hasPlotyyReference(m2t,h)
        % Label the plot to later reference it. Only legend entries on the main
        % plotyy axis will have a label
        [m2t, labelNum] = incrementGlobalCounter(m2t, 'plotyylabel');
        label = sprintf('\\label{%s}\n\n', plotyyLabelName(labelNum));

    elseif m2t.currentHandleHasLegend && ~isempty(m2t.axes{end}.PlotyyReferences)
        % We are on the secondary axis.

        % We have produced a number of labels we can refer to so far.
        % Also, here we have a number of references that are to be recorded.
        % So, we make the last references (assuming the other ones have been
        % realized already)
        nReferences  = numel(m2t.axes{end}.PlotyyReferences);
        nLabels      = m2t.count.plotyylabel;

        % This is the range of labels, corresponding to the references
        labelRange   = (nLabels-nReferences+1):nLabels;

        labelRef = cell(1, numel(labelRange));
        % Create labelled references to legend entries of the main axis
        for iRef = 1:nReferences
            ref            = m2t.axes{end}.PlotyyReferences(iRef);
            lString        = getLegendString(m2t,ref);
            labelRef{iRef} = sprintf('\\addlegendimage{/pgfplots/refstyle=%s}\n\\addlegendentry{%s}\n',...
                                  plotyyLabelName(labelRange(iRef)), lString);
        end
        labelRef = join(m2t, labelRef, '');

        % Clear plotyy references. Ensures that references are created only once
        m2t.axes{end}.PlotyyReferences = [];
    else
        % Do nothing: it's gonna be a legend entry.
        % Not a label nor a referenced entry from the main axis.
    end
end
% ==============================================================================
function label = plotyyLabelName(num)
    % creates a LaTeX label for a plotyy trace
    label = sprintf('plotyyref:leg%d', num);
end
% ==============================================================================
function legendInfo = addLegendInformation(m2t, h)
    % Add the actual legend string

    legendInfo = '';
    if ~m2t.currentHandleHasLegend
        return
    end
    legendString = getLegendString(m2t,h);

    % We also need a legend alignment option to make multiline
    % legend entries work. This is added by default in getLegendOpts().
    legendInfo = sprintf('\\addlegendentry{%s}\n\n', legendString);
end
% ==============================================================================
function data = applyHgTransform(m2t, data)
    if ~isempty(m2t.transform)
        R = m2t.transform(1:3,1:3);
        t = m2t.transform(1:3,4);
        n = size(data, 1);
        data = data * R' + kron(ones(n,1), t');
    end
end
% ==============================================================================
function m2t = drawAxes(m2t, handle)
    % Input arguments:
    %    handle.................The axes environment handle.

    assertRegularAxes(handle);

    % Initialize empty environment.
    % Use a struct instead of a custom subclass of hgsetget (which would
    % facilitate writing clean code) as structs are more portable (old MATLAB(R)
    % versions, GNU Octave).
    m2t.axes{end+1} = struct('handle',   handle, ...
                           'name',     '', ...
                           'comment',  [], ...
                           'options',  {opts_new()}, ...
                           'content',  {cell(0)}, ...
                           'children', {cell(0)});

    % update gca
    m2t.current.gca = handle;

    % Check if axis is 3d
    % In MATLAB, all plots are treated as 3D plots; it's just the view that
    % makes 2D plots appear like 2D.
    m2t.axes{end}.is3D = isAxis3D(handle);

    % Flag if axis contains barplot
    m2t.axes{end}.barAddedAxisOption = false;

    % Get legend entries
    m2t.axes{end}.LegendHandle  = getAssociatedLegend(m2t, handle);
    m2t.axes{end}.LegendEntries = getLegendEntries(m2t);
    m2t = getPlotyyReferences(m2t, handle);

    m2t = retrievePositionOfAxes(m2t, handle);

    m2t = addAspectRatioOptionsOfAxes(m2t, handle);

    % Axis direction
    for axis = 'xyz'
        m2t.([axis 'AxisReversed']) = ...
            strcmpi(get(handle,[upper(axis),'Dir']), 'reverse');
    end
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % Add color scaling
    CLimMode = get(handle,'CLimMode');
    if strcmpi(CLimMode,'manual') || ~isempty(m2t.cbarHandles)
        clim = caxis(handle);
        m2t = m2t_addAxisOption(m2t, 'point meta min', sprintf(m2t.ff, clim(1)));
        m2t = m2t_addAxisOption(m2t, 'point meta max', sprintf(m2t.ff, clim(2)));
    end
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % Recurse into the children of this environment.
    [m2t, childrenEnvs] = handleAllChildren(m2t, handle);
    m2t.axes{end} = addChildren(m2t.axes{end}, childrenEnvs);
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % The rest of this is handling axes options.
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % Get other axis options (ticks, axis color, label,...).
    % This is set here such that the axis orientation indicator in m2t is set
    % before -- if ~isVisible(handle) -- the handle's children are called.
    [m2t, xopts] = getAxisOptions(m2t, handle, 'x');
    [m2t, yopts] = getAxisOptions(m2t, handle, 'y');

    m2t.axes{end}.options = opts_merge(m2t.axes{end}.options, xopts, yopts);

    m2t = add3DOptionsOfAxes(m2t, handle);

    if ~isVisible(handle)
        % Setting hide{x,y} axis also hides the axis labels in Pgfplots whereas
        % in MATLAB, they may still be visible. Instead use the following.
        m2t = m2t_addAxisOption(m2t, 'axis line style', '{draw=none}');
        m2t = m2t_addAxisOption(m2t, 'ticks', 'none');
        %    % An invisible axes container *can* have visible children, so don't
        %    % immediately bail out here.
        %    children = allchild(handle);
        %    for child = children(:)'
        %        if isVisible(child)
        %            % If the axes contain something that's visible, add an invisible
        %            % axes pair.
        %            m2t.axes{end}.name = 'axis';
        %            m2t.axes{end}.options = {m2t.axes{end}.options{:}, ...
        %                                               'hide x axis', 'hide y axis'};
        %            NOTE: getTag was removed in 76d260d12e615602653d6f7b357393242b2430b3
        %            m2t.axes{end}.comment = getTag(handle);
        %            break;
        %        end
        %    end
        %    % recurse into the children of this environment
        %    [m2t, childrenEnvs] = handleAllChildren(m2t, handle);
        %    m2t.axes{end} = addChildren(m2t.axes{end}, childrenEnvs);
        %    return
    end
    m2t.axes{end}.name = 'axis';

    m2t = drawBackgroundOfAxes(m2t, handle);
    m2t = drawTitleOfAxes(m2t, handle);
    m2t = drawBoxAndLineLocationsOfAxes(m2t, handle);
    m2t = drawGridOfAxes(m2t, handle);
    m2t = drawLegendOptionsOfAxes(m2t);

    m2t.axes{end}.options = opts_append_userdefined(m2t.axes{end}.options, ...
                                                  m2t.args.extraAxisOptions);
end
% ==============================================================================
function m2t = drawGridOfAxes(m2t, handle)
    % Draws the grids of an axis
    options = opts_new();

    % Check for major/minor grids
    hasGrid = [isOn(get(handle, 'XGrid'));
               isOn(get(handle, 'YGrid'));
               isOn(get(handle, 'ZGrid')) && isAxis3D(handle)];

    hasMinorGrid = [isOn(get(handle, 'XMinorGrid'));
                    isOn(get(handle, 'YMinorGrid'));
                    isOn(get(handle, 'ZMinorGrid')) && isAxis3D(handle)];

    xyz = {'x', 'y', 'z'};

    % Check for local grid options
    % NOTE: for individual axis color options see the pfgmanual under
    % major x grid style
    for i=1:3
        if hasGrid(i)
            grid    = [xyz{i}, 'majorgrids'];
            options = opts_add(options, grid);
        end
        if hasMinorGrid(i)
            grid    = [xyz{i}, 'minorgrids'];
            options = opts_add(options, grid);
        end
    end

    % Check for global grid options
    if any(hasGrid)
        gridOpts = opts_new();
        % Get the line style and translate it to pgfplots
        [gridLS, isDefault] = getAndCheckDefault(...
            'axes', handle, 'GridLineStyle', ':');
        if ~isDefault || m2t.args.strict
            gridOpts = opts_add(gridOpts, translateLineStyle(gridLS));
        end

        % Get the color of the grid and translate it to pgfplots usable
        % values
        [gridColor, defaultColor] = getAndCheckDefault(...
            'axes', handle, 'GridColor', [0.15, 0.15, 0.15]);
        if ~defaultColor
            [m2t, gridColor] = getColor(m2t, handle, gridColor, 'patch');
            gridOpts = opts_add(gridOpts, gridColor);
        end

        % Get the alpha of the grid and translate it to pgfplots
        [gridAlpha, defaultAlpha] = getAndCheckDefault(...
            'axes', handle, 'GridAlpha', 0.1);
        if ~defaultAlpha
            gridOpts = opts_add(gridOpts, 'opacity', num2str(gridAlpha));
        end

        if ~isempty(gridOpts)
            options = opts_addSubOpts(options, 'grid style', gridOpts);
        end
    end

    if any(hasMinorGrid)
        minorGridOpts = opts_new();
        % Get the line style and translate it to pgfplots
        [minorGridLS, isDefault] = getAndCheckDefault(...
            'axes', handle, 'MinorGridLineStyle', ':');
        if ~isDefault || m2t.args.strict
            minorGridOpts = opts_add(minorGridOpts, translateLineStyle(minorGridLS));
        end

        % Get the color of the grid and translate it to pgfplots usable
        % values
        [minorGridColor, defaultColor] = getAndCheckDefault(...
            'axes', handle, 'MinorGridColor', [0.1, 0.1, 0.1]);
        if ~defaultColor
            [m2t, minorGridColor] = getColor(m2t, handle, minorGridColor, 'patch');
            minorGridOpts = opts_add(minorGridOpts, minorGridColor);
        end

        % Get the alpha of the grid and translate it to pgfplots
        [minorGridAlpha, defaultAlpha] = getAndCheckDefault(...
            'axes', handle, 'MinorGridAlpha', 0.1);
        if ~defaultAlpha
            minorGridOpts = opts_add(minorGridOpts, 'opacity', num2str(minorGridAlpha));
        end

        if ~isempty(minorGridOpts)
            options = opts_addSubOpts(options, 'minor grid style', minorGridOpts);
        end
    end

    if ~any(hasGrid) && ~any(hasMinorGrid)
        % When specifying 'axis on top', the axes stay above all graphs (which is
        % default MATLAB behavior), but so do the grids (which is not default
        % behavior).
        %TODO: use proper grid ordering
        if m2t.args.strict
            options = opts_add(options, 'axis on top');
        end
        % FIXME: axis background, axis grid, main, axis ticks, axis lines, axis tick labels, axis descriptions, axis foreground
    end

    m2t.axes{end}.options = opts_merge(m2t.axes{end}.options, options);
end
% ==============================================================================
function m2t = add3DOptionsOfAxes(m2t, handle)
    % adds 3D specific options of an axes object
    if isAxis3D(handle)
        [m2t, zopts]        = getAxisOptions(m2t, handle, 'z');
        m2t.axes{end}.options = opts_merge(m2t.axes{end}.options, zopts);

        VIEWFORMAT = ['{' m2t.ff '}{' m2t.ff '}'];
        m2t = m2t_addAxisOption(m2t, 'view', sprintf(VIEWFORMAT, get(handle, 'View')));
    end
end
% ==============================================================================
function legendhandle = getAssociatedLegend(m2t, axisHandle)
    % Get legend handle associated with current axis

    legendhandle = [];
    env = getEnvironment();
    switch env
        case 'Octave'
            % Make sure that m2t.legendHandles is a row vector.
            for lhandle = m2t.legendHandles(:)'
                ud = get(lhandle, 'UserData');
                % Empty if no legend and multiple handles if plotyy
                if ~isempty(ud) && any(axisHandle == ud.handle)
                    legendhandle = lhandle;
                    break
                end
            end
        case 'MATLAB'
            legendhandle = legend(axisHandle);
    end

    % NOTE: there is a BUG in HG1 and Octave. Setting the box off sets the
    % legend visibility off too. We assume the legend is visible if it has
    % a visible child.
    isInvisibleHG2 = isHG2() && ~isVisible(legendhandle);
    isInvisibleHG1orOctave = (~isHG2() || strcmpi(env,'Octave')) &&...
        ~isVisibleContainer(legendhandle);

    % Do not return the handle if legend is invisible
    if isInvisibleHG1orOctave || isInvisibleHG2;
        legendhandle = [];
    end
end
% ==============================================================================
function entries = getLegendEntries(m2t)
    % Retrieve the handles of the objects that have a legend entry

    % Non-composite objects are straightforward, e.g. line, and have the
    % legend entry at their same level, hence we return their handle.
    %
    % Hggroups behave differently depending on the environment and we might
    % return the handle to the hgroot or to one of its children:
    %   1) Matlab places the legend entry at the hgroot.
    %
    %      Usually, the decision to place the legend is either unchanged from
    %      the first call to handleAllChildrena(axis) or delegated to a
    %      specialized drawing routine, e.g. drawContour(), if the group has to
    %      be drawn atomically. In this case, the legend entry stays with the
    %      hgroot.
    %
    %      If the hggroup is a pure container like in a bodeplot, i.e. the
    %      `type` is not listed in drawHggroup(), a nested call to
    %      handleAllChildren(hgroot) follows. But, this second call cannot detect
    %      legend entries on the children. Hence, we pass down the legend entry
    %      from the hgroot to its first child.
    %
    %   2) Octave places the entry with one of the children of the hgroot.
    %      Hence, most of the hggroups are correctly dealt by a nested
    %      handleAllChildren() call which detects the entry on the child.
    %      However, when we can guess the type of hggroup with
    %      guessOctavePlotType(), the legend entry should be placed at the root
    %      level, hence we bubble it up from the child to the hgroot.

    entries = [];
    legendHandle = m2t.axes{end}.LegendHandle;

    if isempty(legendHandle)
        return
    end

    switch getEnvironment()
        case 'Octave'
            % See set(hlegend, "deletefcn", {@deletelegend2, ca, [], [], t1, hplots}); in legend.m
            delfun  = get(legendHandle,'deletefcn');
            entries = delfun{6};

            % Bubble-up legend entry properties from child to hggroup root
            % for guessable objects
            for ii = 1:numel(entries)
                child = entries(ii);
                anc   = ancestor(child,'hggroup');
                if isempty(anc) % not an hggroup
                    continue
                end
                cl = guessOctavePlotType(anc);
                if ~strcmpi(cl, 'unknown') % guessable hggroup, then bubble-up
                    legendString = get(child,'displayname');
                    set(anc,'displayname',legendString);
                    entries(ii) = anc;
                end
            end

        case 'MATLAB'
            % Undocumented property (exists at least since 2008a)
            entries = get(legendHandle,'PlotChildren');

            % Take only the first child from a pure hggroup (e.g. bodeplots)
            for ii = 1:numel(entries)
                entry     = entries(ii);
                % Note that class() is not supported in Octave
                isHggroupClass = strcmpi(class(handle(entry)),'hggroup');
                if isHggroupClass
                    children    = get(entry, 'Children');
                    firstChild  = children(1);
                    if isnumeric(firstChild)
                        firstChild = handle(firstChild);
                    end
                    % Inherits DisplayName from hggroup root
                    set(firstChild, 'DisplayName', get(entry, 'DisplayName'));
                    entries(ii) = firstChild;
                end
            end
    end
end
% ==============================================================================
function m2t = getPlotyyReferences(m2t,axisHandle)
    % Retrieve references to legend entries of the main plotyy axis
    %
    % A plotyy plot has a main and a secondary axis. The legend is associated
    % with the main axis and hence m2t will only include the legend entries
    % that belong to the \axis[] that has a legend.
    %
    % One way to include the legend entries from the secondary axis (in the
    % same legend) is to first label the \addplot[] and then reference them.
    % See https://tex.stackexchange.com/questions/42697/42752#42752
    %
    % However, in .tex labels should come before they are referenced. Hence,
    % we actually label the legend entries from the main axis and swap the
    % legendhandle to the secondary axis.
    %
    % The legend will not be plotted with the main \axis[] and the labelled
    % legend entries will be skipped until the secondary axis. Then, they will
    % be listed before any legend entry from the secondary axis.

    % Retrieve legend handle
    if isAxisMain(axisHandle)
        legendHandle = m2t.axes{end}.LegendHandle;
    else
        legendHandle = getAssociatedLegend(m2t,getPlotyyPeer(axisHandle));
        m2t.axes{end}.LegendHandle = legendHandle;
    end

    % Not a plotyy axis or no legend
    if ~isAxisPlotyy(axisHandle) || isempty(legendHandle)
        m2t.axes{end}.PlotyyReferences = [];

    elseif isAxisMain(axisHandle)
        % Mark legend entries of the main axis for labelling
        legendEntries = m2t.axes{end}.LegendEntries;
        ancAxes       = ancestor(legendEntries,'axes');
        idx           = ismember([ancAxes{:}], axisHandle);
        m2t.axes{end}.PlotyyReferences = legendEntries(idx);

        % Ensure no legend is created on the main axis
        m2t.axes{end}.LegendHandle = [];
    else
        % Get legend entries associated to secondary plotyy axis. We can do
        % this because we took the legendhandle from the peer (main axis)
        legendEntries = getLegendEntries(m2t);
        ancAxes       = ancestor(legendEntries,'axes');
        if iscell(ancAxes)
            ancAxes = [ancAxes{:}];
        end
        idx = ismember(double(ancAxes), axisHandle);
        m2t.axes{end}.LegendEntries = legendEntries(idx);

        % Recover referenced legend entries of the main axis
        m2t.axes{end}.PlotyyReferences = legendEntries(~idx);
    end
end
% ==============================================================================
function bool = isAxisMain(h)
    % Check if it is the main axis e.g. in a plotyy plot

    if ~isAxisPlotyy(h)
        bool = true;
        return % an axis not constructed by plotyy is always(?) a main axis
    end

    % If it is a Plotyy axis
    switch getEnvironment()
        case 'Octave'
            plotyyAxes = get(h, '__plotyy_axes__');
            bool       = find(plotyyAxes == h) == 1;

        case 'MATLAB'
            bool = ~isempty(getappdata(h, 'LegendPeerHandle'));
    end
end
% ==============================================================================
function bool = isAxisPlotyy(h)
    % Check if handle is a plotyy axis

    switch getEnvironment()
        case 'Octave'
            % Cannot test hidden property with isfield(), is always false
            try
                get(h, '__plotyy_axes__');
                bool = true;
            catch
                bool = false;
            end

        case 'MATLAB'
            bool = ~isempty(getappdata(h, 'graphicsPlotyyPeer'));
    end
end
% ==============================================================================
function peer = getPlotyyPeer(axisHandle)
    % Get the other axis coupled in plotyy plots

    switch getEnvironment()
        case 'Octave'
            plotyyAxes = get(axisHandle, '__plotyy_axes__');
            peer       = setdiff(plotyyAxes, axisHandle);

        case 'MATLAB'
            peer = getappdata(axisHandle, 'graphicsPlotyyPeer');
    end
end
% ==============================================================================
function legendString = getLegendString(m2t, h)
    % Retrieve the legend string for the given handle
    str         = getOrDefault(h, 'displayname', '');
    interpreter = get(m2t.axes{end}.LegendHandle,'interpreter');

    % HG1: autogenerated legend strings, i.e. data1,..., dataN, do not populate
    % the 'displayname' property. Go through 'userdata'
    if isempty(str)
        ud  = get(m2t.axes{end}.LegendHandle,'userdata');
        idx = ismember(ud.handles, h);
        str = ud.lstrings{idx};
    end

    % split string to cell, if newline character '\n' (ASCII 10) is present
    delimeter    = sprintf('\n');
    str          = regexp(str, delimeter, 'split');
    str          = prettyPrint(m2t, str, interpreter);
    legendString = join(m2t, str, '\\');
end
% ==============================================================================
function [m2t, bool] = hasLegendEntry(m2t, h)
    % Check if the handle has a legend entry and track its legend status in m2t
    legendEntries = m2t.axes{end}.LegendEntries;
    if isnumeric(h)
        legendEntries = double(legendEntries);
    end

    % Should not have a legend reference
    bool = any(ismember(h, legendEntries)) && ~hasPlotyyReference(m2t,h);
    m2t.currentHandleHasLegend = bool;
end
% ==============================================================================
function bool = hasPlotyyReference(m2t,h)
    % Check if the handle has a legend reference
    plotyyReferences = m2t.axes{end}.PlotyyReferences;
    if isnumeric(h)
        plotyyReferences = double(plotyyReferences);
    end

    bool = any(ismember(h, plotyyReferences));
end
% ==============================================================================
function m2t = retrievePositionOfAxes(m2t, handle)
    % This retrieves the position of an axes and stores it into the m2t data
    % structure

    pos = getAxesPosition(m2t, handle, m2t.args.width, ...
                          m2t.args.height, m2t.axesBoundingBox);
    % set the width
    if (~m2t.args.noSize)
        % optionally prevents setting the width and height of the axis
        m2t = setDimensionOfAxes(m2t, 'width',  pos.w);
        m2t = setDimensionOfAxes(m2t, 'height', pos.h);

        m2t = m2t_addAxisOption(m2t, 'at', ...
                ['{(' formatDim(pos.x.value, pos.x.unit) ','...
                      formatDim(pos.y.value, pos.y.unit) ')}']);
        % the following is general MATLAB behavior:
        m2t = m2t_addAxisOption(m2t, 'scale only axis');
    end
end
% ==============================================================================
function m2t = setDimensionOfAxes(m2t, widthOrHeight, dimension)
    % sets the dimension "name" of the current axes to the struct "dim"
    m2t = m2t_addAxisOption(m2t, widthOrHeight, ...
            formatDim(dimension.value, dimension.unit));
end
% ==============================================================================
function m2t = addAspectRatioOptionsOfAxes(m2t, handle)
    % Set manual aspect ratio for current axes
    % TODO: deal with 'axis image', 'axis square', etc. (#540)
    if strcmpi(get(handle, 'DataAspectRatioMode'), 'manual') ||...
       strcmpi(get(handle, 'PlotBoxAspectRatioMode'), 'manual')
        % we need to set the plot box aspect ratio
        if m2t.axes{end}.is3D
            % Note: set 'plot box ratio' for 3D axes to avoid bug with
            % 'scale mode = uniformly' (see #560)
            aspectRatio = getPlotBoxAspectRatio(handle);
            m2t = m2t_addAxisOption(m2t, 'plot box ratio', ...
                              formatAspectRatio(m2t, aspectRatio));
        end
    end
end
% ==============================================================================
function m2t = drawBackgroundOfAxes(m2t, handle)
    % draw the background color of the current axes
    backgroundColor = get(handle, 'Color');
    if ~isNone(backgroundColor) && isVisible(handle)
        [m2t, col] = getColor(m2t, handle, backgroundColor, 'patch');
        m2t = m2t_addAxisOption(m2t, 'axis background/.style', sprintf('{fill=%s}', col));
    end
end
% ==============================================================================
function m2t = drawTitleOfAxes(m2t, handle)
    % processes the title of an axes object
    [m2t, m2t.axes{end}.options] = getTitle(m2t, handle, m2t.axes{end}.options);
end
% ==============================================================================
function [m2t, opts] = getTitle(m2t, handle, opts)
    % gets the title and its markup from an axes/colorbar/...
    [m2t, opts] = getTitleOrLabel_(m2t, handle, opts, 'Title');
end
function [m2t, opts] = getLabel(m2t, handle, opts, tikzKeyword)
    % gets the label and its markup from an axes/colorbar/...
    [m2t, opts] = getTitleOrLabel_(m2t, handle, opts, 'Label', tikzKeyword);
end
function [m2t, opts] = getAxisLabel(m2t, handle, axis, opts)
    % convert an {x,y,z} axis label to TikZ
    labelName = [upper(axis) 'Label'];
    [m2t, opts] = getTitleOrLabel_(m2t, handle, opts, labelName);
end
function [m2t, opts] = getTitleOrLabel_(m2t, handle, opts, labelKind, tikzKeyword)
    % gets a string element from an object
    if ~exist('tikzKeyword', 'var') || isempty(tikzKeyword)
        tikzKeyword = lower(labelKind);
    end
    object = get(handle, labelKind);

    str = get(object, 'String');
    if ~isempty(str)
        interpreter = get(object, 'Interpreter');
        str = prettyPrint(m2t, str, interpreter);
        [m2t, style] = getFontStyle(m2t, object);
        if length(str) > 1 %multiline
            style = opts_add(style, 'align', 'center');
        end
        if ~isempty(style)
            opts = opts_addSubOpts(opts, [tikzKeyword ' style'], style);
        end
        str = join(m2t, str, '\\[1ex]');
        opts =  opts_add(opts, tikzKeyword, sprintf('{%s}', str));
    end
end
% ==============================================================================
function m2t = drawBoxAndLineLocationsOfAxes(m2t, h)
    % draw the box and axis line location of an axes object
    isBoxOn       = isOn(get(h, 'box'));
    xLoc          = get(h, 'XAxisLocation');
    yLoc          = get(h, 'YAxisLocation');
    isXaxisBottom = strcmpi(xLoc,'bottom');
    isYaxisLeft   = strcmpi(yLoc,'left');

    % Only flip the labels to the other side if not at the default
    % left/bottom positions
    if isBoxOn
        if ~isXaxisBottom
            m2t = m2t_addAxisOption(m2t, 'xticklabel pos','right');
        end
        if ~isYaxisLeft
            m2t = m2t_addAxisOption(m2t, 'yticklabel pos','right');
        end

        % Position axes lines (strips the box)
    else
        m2t = m2t_addAxisOption(m2t, 'axis x line*', xLoc);
        m2t = m2t_addAxisOption(m2t, 'axis y line*', yLoc);
        if m2t.axes{end}.is3D
            % There's no such attribute as 'ZAxisLocation'.
            % Instead, the default seems to be 'left'.
            m2t = m2t_addAxisOption(m2t, 'axis z line*', 'left');
        end
    end
end
% ==============================================================================
function m2t = drawLegendOptionsOfAxes(m2t)
    legendHandle = m2t.axes{end}.LegendHandle;
    if isempty(legendHandle)
        return
    end

    [m2t, key, legendOpts] = getLegendOpts(m2t, legendHandle);
    m2t = m2t_addAxisOption(m2t, key, legendOpts);
end
% ==============================================================================
function m2t = handleColorbar(m2t, handle)
    if isempty(handle)
        return;
    end

    % Find the axes environment that this colorbar belongs to.
    parentAxesHandle = double(get(handle,'axes'));
    parentFound = false;
    for k = 1:length(m2t.axes)
        if m2t.axes{k}.handle == parentAxesHandle
            k0 = k;
            parentFound = true;
            break;
        end
    end
    if parentFound
        m2t.axes{k0}.options = opts_append(m2t.axes{k0}.options, ...
            matlab2pgfplotsColormap(m2t, m2t.current.colormap), []);
        % Append cell string.
        m2t.axes{k0}.options = cat(1, m2t.axes{k0}.options, ...
                                    getColorbarOptions(m2t, handle));
    else
        warning('matlab2tikz:parentAxesOfColorBarNotFound',...
                'Could not find parent axes for color bar. Skipping.');
    end
end
% ==============================================================================
function [m2t, options] = getAxisOptions(m2t, handle, axis)
    assertValidAxisSpecifier(axis);

    options = opts_new();
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % axis colors
    [color, isDfltColor] = getAndCheckDefault('Axes', handle, ...
                                              [upper(axis),'Color'], [ 0 0 0 ]);
    if ~isDfltColor || m2t.args.strict
        [m2t, col] = getColor(m2t, handle, color, 'patch');
        if isOn(get(handle, 'box'))
            % If the axes are arranged as a box, make sure that the individual
            % axes are drawn as four separate paths. This makes the alignment
            % at the box corners somewhat less nice, but allows for different
            % axis styles (e.g., colors).
            options = opts_add(options, 'separate axis lines');
        end
        % set color of axis lines
        options = ...
            opts_add(options, ...
            ['every outer ', axis, ' axis line/.append style'], ...
            ['{', col, '}']);
        % set color of tick labels
        options = ...
            opts_add(options, ...
            ['every ',axis,' tick label/.append style'], ...
            ['{font=\color{',col,'}}']);
        % set color of ticks
        options = ...
            opts_add(options, ...
            ['every ',axis,' tick/.append style'], ...
            ['{',col,'}']);
    end
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % handle the orientation
    isAxisReversed = strcmpi(get(handle,[upper(axis),'Dir']), 'reverse');
    m2t.([axis 'AxisReversed']) = isAxisReversed;
    if isAxisReversed
        options = opts_add(options, [axis, ' dir'], 'reverse');
    end
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    axisScale = getOrDefault(handle, [upper(axis) 'Scale'], 'lin');
    if strcmpi(axisScale, 'log');
        options = opts_add(options, [axis,'mode'], 'log');
    end
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % get axis limits
    options = setAxisLimits(m2t, handle, axis, options);
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % get ticks along with the labels
    [options] = getAxisTicks(m2t, handle, axis, options);
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % get axis label
    [m2t, options] = getAxisLabel(m2t, handle, axis, options);
end
% ==============================================================================
function [options] = getAxisTicks(m2t, handle, axis, options)
    % Return axis tick marks Pgfplots style. Nice: Tick lengths and such
    % details are taken care of by Pgfplots.
    assertValidAxisSpecifier(axis);

    keywordTickMode = [upper(axis), 'TickMode'];
    tickMode = get(handle, keywordTickMode);
    keywordTick = [upper(axis), 'Tick'];
    ticks = get(handle, keywordTick);

    % hidden properties are not caught by hasProperties
    isDatetimeTicks = isAxisTicksDateTime(handle, axis);

    if isempty(ticks)
        % If no ticks are present, we need to enforce this in any case.
        pgfTicks = '\empty';
    elseif strcmpi(tickMode, 'auto') && ~m2t.args.strict && ~isDatetimeTicks
        % Let pgfplots decide if the tickmode is auto or conversion is not
        % strict and we are not dealing with datetime ticks
        pgfTicks = [];
    else % strcmpi(tickMode,'manual') || m2t.args.strict
        pgfTicks = join(m2t, cellstr(num2str(ticks(:))), ', ');
    end

    keywordTickLabelMode = [upper(axis), 'TickLabelMode'];
    tickLabelMode = get(handle, keywordTickLabelMode);
    if strcmpi(tickLabelMode, 'auto') && ~m2t.args.strict && ~isDatetimeTicks
        pgfTickLabels = [];
    else % strcmpi(tickLabelMode,'manual') || m2t.args.strict
        % HG2 allows to set 'TickLabelInterpreter'.
        % HG1 tacitly uses the interpreter 'none'.
        % See http://www.mathworks.com/matlabcentral/answers/102053#comment_300079
        fallback    = defaultTickLabelInterpreter(m2t);
        interpreter = getOrDefault(handle, 'TickLabelInterpreter', fallback);
        keywordTickLabel = [upper(axis), 'TickLabel'];
        tickLabels = cellstr(get(handle, keywordTickLabel));
        tickLabels = prettyPrint(m2t, tickLabels, interpreter);

        keywordScale = [upper(axis), 'Scale'];
        isAxisLog = strcmpi(getOrDefault(handle,keywordScale, 'lin'), 'log');
        [pgfTicks, pgfTickLabels] = ...
            matlabTicks2pgfplotsTicks(m2t, ticks, tickLabels, isAxisLog, tickLabelMode);
    end

    keywordMinorTick = [upper(axis), 'MinorTick'];
    hasMinorTicks = isOn(getOrDefault(handle, keywordMinorTick, 'off'));
    tickDirection = getOrDefault(handle, 'TickDir', 'in');

    options = setAxisTicks(m2t, options, axis, pgfTicks, pgfTickLabels, ...
        hasMinorTicks, tickDirection, isDatetimeTicks);

    options = setAxisTickLabelStyle(options, axis, handle);
end
% ==============================================================================
function options = setAxisTickLabelStyle(options, axis, handle)
    % determine the style of tick labels
    %TODO: translate the style of tick labels fully (font?, weight, ...)
    kwRotation = [upper(axis), 'TickLabelRotation'];
    rotation = getOrDefault(handle, kwRotation, 0);
    if rotation ~= 0
        options = opts_add(options, [axis, 'ticklabel style'], ...
                                    sprintf('{rotate=%d}', rotation));
    end
end
% ==============================================================================
function interpreter = defaultTickLabelInterpreter(m2t)
    % determines the default tick label interpreter
    % This is only relevant in HG1/Octave. In HG2, we use the interpreter
    % set in the object (not the global default).
    if m2t.args.interpretTickLabelsAsTex
        interpreter = 'tex';
    else
        interpreter = 'none';
    end
end
% ==============================================================================
function isDatetimeTicks = isAxisTicksDateTime(handle, axis)
    % returns true when the axis has DateTime ticks
    try
        % Get hidden properties of the datetime axes manager
        dtsManager = get(handle, 'DatetimeDurationPlotAxesListenersManager');
        oldState   = warning('off','MATLAB:structOnObject');
        dtsManager = struct(dtsManager);
        warning(oldState);

        isDatetimeTicks = dtsManager.([upper(axis) 'DateTicks']) == 1;
    catch
        isDatetimeTicks = false;
    end
end
% ==============================================================================
function options = setAxisTicks(m2t, options, axis, ticks, tickLabels,hasMinorTicks, tickDir,isDatetimeTicks)
    % set ticks options

    % According to http://www.mathworks.com/help/techdoc/ref/axes_props.html,
    % the number of minor ticks is automatically determined by MATLAB(R) to
    % fit the size of the axis. Until we know how to extract this number, use
    % a reasonable default.
    matlabDefaultNumMinorTicks = 3;
    if ~isempty(ticks)
        options = opts_add(options, [axis,'tick'], sprintf('{%s}', ticks));
    end
    if ~isempty(tickLabels)
        options = opts_add(options, ...
            [axis,'ticklabels'], sprintf('{%s}', tickLabels));
    end
    if hasMinorTicks
        options = opts_add(options, [axis,'minorticks'], 'true');
        if m2t.args.strict
            options = opts_add(options, ...
                sprintf('minor %s tick num', axis), ...
                sprintf('{%d}', matlabDefaultNumMinorTicks));
        end
    end

    if strcmpi(tickDir,'out')
        options = opts_add(options, 'tick align', 'outside');
    elseif strcmpi(tickDir,'both')
        options = opts_add(options, 'tick align', 'center');
    end

    if isDatetimeTicks
        options = opts_add(options, ['scaled ' axis ' ticks'], 'false');
    end
end
% ==============================================================================
function assertValidAxisSpecifier(axis)
    % assert that axis is a valid axis specifier
    if ~ismember(axis, {'x','y','z'})
        error('matlab2tikz:illegalAxisSpecifier', ...
              'Illegal axis specifier "%s".', axis);
    end
end
% ==============================================================================
function assertRegularAxes(handle)
    % assert that the (axes) object specified by handle is a regular axes and not a
    % colorbar or a legend
    tag = lower(get(handle,'Tag'));
    if ismember(tag,{'colorbar','legend'})
        error('matlab2tikz:notARegularAxes', ...
              ['The object "%s" is not a regular axes object. ' ...
               'It cannot be handled with drawAxes!'], handle);
    end
end
% ==============================================================================
function options = setAxisLimits(m2t, handle, axis, options)
    % set the upper/lower limit of an axis
    limits = get(handle, [upper(axis),'Lim']);
    if isfinite(limits(1))
        options = opts_add(options, [axis,'min'], sprintf(m2t.ff, limits(1)));
    end
    if isfinite(limits(2))
        options = opts_add(options, [axis,'max'], sprintf(m2t.ff, limits(2)));
    end
end
% ==============================================================================
function bool = isVisibleContainer(axisHandle)
    if ~isVisible(axisHandle)
        % An invisible axes container *can* have visible children, so don't
        % immediately bail out here. Also it *can* have a visible title,
        % labels or children

        bool = false;
        for prop = {'Children', 'Title', 'XLabel', 'YLabel', 'ZLabel'}
            property = prop{1};
            if strcmpi(property, 'Children')
                children = allchild(axisHandle);
            elseif isprop(axisHandle, property)
                children = get(axisHandle, property);
            else
                continue; % don't check non-existent properties
            end
            for child = children(:)'
                if isVisible(child)
                    bool = true;
                    return;
                end
            end
        end
    else
        bool = true;
    end
end
% ==============================================================================
function [m2t, str] = drawLine(m2t, h)
    % Returns the code for drawing a regular line and error bars.
    % This is an extremely common operation and takes place in most of the
    % not too fancy plots.
    str = '';
    if ~isLineVisible(h)
        return; % there is nothing to plot
    end

    % Color
    color         = get(h, 'Color');
    [m2t, xcolor] = getColor(m2t, h, color, 'patch');
    % Line and marker options
    [m2t, lineOptions]   = getLineOptions(m2t, h);
    [m2t, markerOptions] = getMarkerOptions(m2t, h);

    drawOptions = opts_new();
    drawOptions = opts_add(drawOptions, 'color', xcolor);
    drawOptions = opts_merge(drawOptions, lineOptions, markerOptions);

    % Check for "special" lines, e.g.:
    if strcmpi(get(h, 'Tag'), 'zplane_unitcircle')
        [m2t, str] = specialDrawZplaneUnitCircle(m2t, drawOptions);
        return
    end

    % build the data matrix
    data       = getXYZDataFromLine(m2t, h);
    yDeviation = getYDeviations(h);
    if ~isempty(yDeviation)
        data = [data, yDeviation];
    end

    % Check if any value is infinite/NaN. In that case, add appropriate option.
    m2t = jumpAtUnboundCoords(m2t, data);

    [m2t, dataString]  = writePlotData(m2t, data, drawOptions);
    [m2t, labelString] = addLabel(m2t, h);

    str = [dataString, labelString];
end
% ==============================================================================
function [m2t, str] = specialDrawZplaneUnitCircle(m2t, drawOptions)
    % Draw unit circle and axes.

    % TODO Don't hardcode "10", but extract from parent axes of |h|
    opts = opts_print(drawOptions);
    str  = [sprintf('\\draw[%s] (axis cs:0,0) circle[radius=1];\n',  opts), ...
            sprintf('\\draw[%s] (axis cs:-10,0)--(axis cs:10,0);\n', opts), ...
            sprintf('\\draw[%s] (axis cs:0,-10)--(axis cs:0,10);\n', opts)];
end
% ==============================================================================
function bool = isLineVisible(h)
    % check if a line object is actually visible (has markers and so on)

    lineStyle     = get(h, 'LineStyle');
    lineWidth     = get(h, 'LineWidth');
    marker        = getOrDefault(h, 'Marker','none');
    hasLines      = ~isNone(lineStyle) && lineWidth > 0;
    hasMarkers    = ~isNone(marker);
    hasDeviations = ~isempty(getYDeviations(h));

    bool = isVisible(h) && (hasLines || hasMarkers || hasDeviations);
end
% ==============================================================================
function [m2t, str] = writePlotData(m2t, data, drawOptions)
    % actually writes the plot data to file
    str = '';

    is3D = m2t.axes{end}.is3D;
    if is3D
        % Don't try to be smart in parametric 3d plots: Just plot all the data.
        [m2t, table, tableOptions] = makeTable(m2t, {'','',''}, data);

        % Print out
        drawOpts = opts_print(drawOptions);
        tabOpts  = opts_print(tableOptions);
        str      = sprintf('\\addplot3 [%s]\n table[%s] {%s};\n ', ...
                           drawOpts, tabOpts, table);
    else
        % split the data into logical chunks
        dataCell = splitLine(m2t, data);

        % plot them
        strPart = cell(1, length(dataCell));
        for k = 1:length(dataCell)
            % If the line has a legend string, make sure to only include a legend
            % entry for the *last* occurrence of the plot series.
            % Hence the condition k<length(xDataCell).
            %if ~isempty(m2t.legendHandles) && (~m2t.currentHandleHasLegend || k < length(dataCell))
            if ~m2t.currentHandleHasLegend || k < length(dataCell)
                % No legend entry found. Don't include plot in legend.
                hiddenDrawOptions = maybeShowInLegend(false, drawOptions);
                opts = opts_print(hiddenDrawOptions);
            else
                opts = opts_print(drawOptions);
            end

            [m2t, Part] = plotLine2d(m2t, opts, dataCell{k});
            strPart{k} = Part;
        end
        strPart = join(m2t, strPart, '');
        str = [str, strPart];
    end
end
% ==============================================================================
function [data] = getXYZDataFromLine(m2t, h)
    % Retrieves the X, Y and Z (if appropriate) data from a Line object
    %
    % First put them all together in one multiarray.
    % This also implicitly makes sure that the lengths match.
    try
        xData = get(h, 'XData');
        yData = get(h, 'YData');
    catch
        % Line annotation
        xData = get(h, 'X');
        yData = get(h, 'Y');
    end
    is3D  = m2t.axes{end}.is3D;
    if ~is3D
        data = [xData(:), yData(:)];
    else
        zData = get(h, 'ZData');
        data = applyHgTransform(m2t, [xData(:), yData(:), zData(:)]);
    end
end
% ==============================================================================
function [m2t, labelCode] = addLabel(m2t, h)
    % conditionally add a LaTeX label after the current plot
    labelCode = '';

    if m2t.args.automaticLabels||m2t.args.addLabels
        lineTag = get(h,'Tag');
        if ~isempty(lineTag)
            labelName = sprintf('%s', lineTag);
        else
            [pathstr, name] = fileparts(m2t.args.filename); %#ok
            labelName = sprintf('addplot:%s%d', name, m2t.count.autolabel);
            [m2t] = incrementGlobalCounter(m2t, 'autolabel');
            % TODO: First increment the counter, then use it such that the
            % pattern is the same everywhere
        end
        labelCode = sprintf('\\label{%s}\n', labelName);
        userWarning(m2t, 'Automatically added label ''%s'' for line plot.', labelName);
    end
end
% ==============================================================================
function [m2t,str] = plotLine2d(m2t, opts, data)
    errorbarMode = (size(data,2) == 4); % is (optional) yDeviation given?

    errorBar = '';
    if errorbarMode
        m2t      = needsPgfplotsVersion(m2t, [1,9]);
        errorBar = sprintf('plot [error bars/.cd, y dir = both, y explicit]\n');
    end

    % Convert to string array then cell to call sprintf once (and no loops).
    [m2t, table, tableOptions] = makeTable(m2t, repmat({''}, size(data,2)), data);
    if errorbarMode
        tableOptions = opts_add(tableOptions, 'y error plus index', '2');
        tableOptions = opts_add(tableOptions, 'y error minus index', '3');
    end

    % Print out
    tabOpts = opts_print(tableOptions);
    str     = sprintf('\\addplot [%s]\n %s table[%s]{%s};\n',...
                      opts, errorBar, tabOpts, table);
end
% ==============================================================================
function dataCell = splitLine(m2t, data)
    % TeX parses files line by line with a buffer of size buf_size. If the
    % plot has too many data points, pdfTeX's buffer size may be exceeded.
    % As a work-around, split the xData, yData into several chunks of data
    % for each of which an \addplot will be generated.

    % Get the length of the data array and the corresponding chung size
    %TODO: scale `maxChunkLength` with the number of columns in the data array
    len         = size(data, 1);
    chunkLength = m2t.args.maxChunkLength;
    chunks      = chunkLength * ones(ceil(len/chunkLength), 1);
    if mod(len, chunkLength) ~=0
        chunks(end) = mod(len, chunkLength);
    end

    % Cut the data into chunks
    dataCell = mat2cell(data, chunks);

    % Add an extra (overlap) point to the data stream otherwise the line
    % between two data chunks would be broken. Technically, this is only
    % needed when the plot has a line connecting the points, but the
    % additional cost when there is no line doesn't justify the added
    % complexity.
    for i=1:length(dataCell)-1
        dataCell{i}(end+1,:) = dataCell{i+1}(1,:);
    end
end
% ==============================================================================
function [m2t, lineOpts] = getLineOptions(m2t, h)
    % Gathers the line options.
    lineOpts = opts_new();

    % Get the options from the handle
    lineWidth = get(h, 'LineWidth');

    % Get the line style and check whether it is the default one
    [lineStyle, isDefaultLS] = getAndCheckDefault('Line', h, 'LineStyle', '-');

    if ~isDefaultLS && ~isNone(lineStyle) && (lineWidth > m2t.tol)
        lineOpts = opts_add(lineOpts, translateLineStyle(lineStyle));
    end

    % Take over the line width in any case when in strict mode. If not, don't add
    % anything in case of default line width and effectively take Pgfplots'
    % default.
    % Also apply the line width if no actual line is there; the markers make use
    % of this, too.
    matlabDefaultLineWidth = 0.5;
    if ~isempty(m2t.semantic.LineWidth)
        if ismember(lineWidth, [m2t.semantic.LineWidth{:,2}])
            semStrID = lineWidth == [m2t.semantic.LineWidth{:,2}];
            lineOpts = opts_add(lineOpts, m2t.semantic.LineWidth{semStrID,1});
        else
            warning('matlab2tikz:semanticLineWidthNotFound',...
                ['No semantic correspondance for lineWidth of ''%f'' found.'...
                'Falling back to explicit export in points.'], lineWidth);
            lineOpts = opts_add(lineOpts, 'line width', sprintf('%.1fpt', lineWidth));
        end
    elseif m2t.args.strict || ~abs(lineWidth-matlabDefaultLineWidth) <= m2t.tol
        lineOpts = opts_add(lineOpts, 'line width', sprintf('%.1fpt', lineWidth));
    end

    % print no lines
    if isNone(lineStyle) || lineWidth==0
        lineOpts = opts_add(lineOpts, 'draw', 'none');
    end
end
% ==============================================================================
function list = configureSemanticLineWidths(semanticLineWidths)
    % Defines the default semantic options of pgfplots and updates it when applicable

    if isnan(semanticLineWidths)
        % Remove the list
        list = {};
        return;
    end

    % Pgf/TikZ defaults (see pgfmanual 3.0.1a section 15.3.1 / page 166)
    list = {'ultra thin',  0.1;
            'very thin',   0.2;
            'thin',        0.4;
            'semithick',   0.6;
            'thick',       0.8;
            'very thick',  1.2;
            'ultra thick', 1.6 };

    % Update defaults or append the user provided setting
    for ii = 1:size(semanticLineWidths, 1)
        % Check for redefinitions of defaults
        [isOverride, idx] = ismember(semanticLineWidths{ii, 1}, list{:, 1})
        if isOverride
            list{idx, 2} = semanticLineWidths{ii, 2};
        else
            list{end+1} = semanticLineWidths{ii, :};
        end
    end
end
% ==============================================================================
function [m2t, drawOptions] = getMarkerOptions(m2t, h)
    % Handles the marker properties of a line (or any other) plot.
    drawOptions = opts_new();

    marker = getOrDefault(h, 'Marker', 'none');

    if ~isNone(marker)
        markerSize = get(h, 'MarkerSize');
        lineStyle  = get(h, 'LineStyle');
        lineWidth  = get(h, 'LineWidth');

        [tikzMarkerSize, isDefault] = ...
            translateMarkerSize(m2t, marker, markerSize);

        % take over the marker size in any case when in strict mode;
        % if not, don't add anything in case of default marker size
        % and effectively take Pgfplots' default.
        if m2t.args.strict || ~isDefault
            drawOptions = opts_add(drawOptions, 'mark size', ...
                                   sprintf('%.1fpt', tikzMarkerSize));
        end

        markOptions = opts_new();
        % make sure that the markers get painted in solid (and not dashed)
        % if the 'lineStyle' is not solid (otherwise there is no problem)
        if ~strcmpi(lineStyle, 'solid')
            markOptions = opts_add(markOptions, 'solid');
        end

        % get the marker color right
        markerInfo = getMarkerInfo(m2t, h, markOptions);

        [m2t, markerInfo.options] = setColor(m2t, h, markerInfo.options, 'fill', markerInfo.FaceColor);

        if ~strcmpi(markerInfo.EdgeColor,'auto')
            [m2t, markerInfo.options] = setColor(m2t, h, markerInfo.options, '', markerInfo.EdgeColor);
        else
            if isprop(h,'EdgeColor')
                color = get(h, 'EdgeColor');
            else
                color = get(h, 'Color');
            end
            [m2t, markerInfo.options] = setColor(m2t, h, markerInfo.options, '', color);
        end

        % add it all to drawOptions
        drawOptions = opts_add(drawOptions, 'mark', markerInfo.tikz);

        if ~isempty(markOptions)
            drawOptions = opts_addSubOpts(drawOptions, 'mark options', ...
                                       markerInfo.options);
        end
    end
end
% ==============================================================================
function [tikzMarkerSize, isDefault] = ...
    translateMarkerSize(m2t, matlabMarker, matlabMarkerSize)
    % The markersizes of Matlab and TikZ are related, but not equal. This
    % is because
    %
    %  1.) MATLAB uses the MarkerSize property to describe something like
    %      the diameter of the mark, while TikZ refers to the 'radius',
    %  2.) MATLAB and TikZ take different measures (e.g. the
    %      edge of a square vs. its diagonal).
    if(~ischar(matlabMarker))
        error('matlab2tikz:translateMarkerSize',                      ...
            'Variable matlabMarker is not a string.');
    end

    if(~isnumeric(matlabMarkerSize))
        error('matlab2tikz:translateMarkerSize',                      ...
            'Variable matlabMarkerSize is not a numeral.');
    end

    % 6pt is the default MATLAB marker size for all markers
    defaultMatlabMarkerSize = 6;
    isDefault = abs(matlabMarkerSize(1)-defaultMatlabMarkerSize)<m2t.tol;
    % matlabMarkerSize can be vector data, use first index to check the default
    % marker size. When the script also handles different markers together with
    % changing size and color, the test should be extended to a vector norm, e.g.
    % sqrt(e^T*e) < tol, where e=matlabMarkerSize-defaultMatlabMarkerSize

    switch (matlabMarker)
        case 'none'
            tikzMarkerSize = [];
        case {'+','o','x','*','p','pentagram','h','hexagram'}
            % In MATLAB, the marker size refers to the edge length of a
            % square (for example) (~diameter), whereas in TikZ the
            % distance of an edge to the center is the measure (~radius).
            % Hence divide by 2.
            tikzMarkerSize = matlabMarkerSize(:) / 2;
        case '.'
            % as documented on the Matlab help pages:
            %
            % Note that MATLAB draws the point marker (specified by the '.'
            % symbol) at one-third the specified size.
            % The point (.) marker type does not change size when the
            % specified value is less than 5.
            %
            tikzMarkerSize = matlabMarkerSize(:) / 2 / 3;
        case {'s','square'}
            % Matlab measures the diameter, TikZ half the edge length
            tikzMarkerSize = matlabMarkerSize(:) / 2 / sqrt(2);
        case {'d','diamond'}
            % MATLAB measures the width, TikZ the height of the diamond;
            % the acute angle (at the top and the bottom of the diamond)
            % is a manually measured 75 degrees (in TikZ, and MATLAB
            % probably very similar); use this as a base for calculations
            tikzMarkerSize = matlabMarkerSize(:) / 2 / atan(75/2 *pi/180);
        case {'^','v','<','>'}
            % for triangles, matlab takes the height
            % and tikz the circumcircle radius;
            % the triangles are always equiangular
            tikzMarkerSize = matlabMarkerSize(:) / 2 * (2/3);
        otherwise
            error('matlab2tikz:translateMarkerSize',                   ...
                'Unknown matlabMarker ''%s''.', matlabMarker);
    end
end
% ==============================================================================
function [tikzMarker, markOptions] = ...
    translateMarker(m2t, matlabMarker, markOptions, faceColorToggle)
    % Translates MATLAB markers to their Tikz equivalents
    % #COMPLEX: inherently large switch-case
    if ~ischar(matlabMarker)
        error('matlab2tikz:translateMarker:MarkerNotAString',...
            'matlabMarker is not a string.');
    end

    switch (matlabMarker)
        case 'none'
            tikzMarker = '';
        case '+'
            tikzMarker = '+';
        case 'o'
            if faceColorToggle
                tikzMarker = '*';
            else
                tikzMarker = 'o';
            end
        case '.'
            tikzMarker = '*';
        case 'x'
            tikzMarker = 'x';
        otherwise  % the following markers are only available with PGF's
            % plotmarks library
            signalDependency(m2t, 'tikzlibrary', 'plotmarks');
            hasFilledVariant = true;
            switch (matlabMarker)

                case '*'
                    tikzMarker = 'asterisk';
                    hasFilledVariant = false;

                case {'s','square'}
                    tikzMarker = 'square';

                case {'d','diamond'}
                    tikzMarker = 'diamond';

                case '^'
                    tikzMarker = 'triangle';

                case 'v'
                    tikzMarker = 'triangle';
                    markOptions = opts_add(markOptions, 'rotate', '180');

                case '<'
                    tikzMarker = 'triangle';
                    markOptions = opts_add(markOptions, 'rotate', '90');

                case '>'
                    tikzMarker = 'triangle';
                    markOptions = opts_add(markOptions, 'rotate', '270');

                case {'p','pentagram'}
                    tikzMarker = 'star';

                case {'h','hexagram'}
                    userWarning(m2t, 'MATLAB''s marker ''hexagram'' not available in TikZ. Replacing by ''star''.');
                    tikzMarker = 'star';

                otherwise
                    error('matlab2tikz:translateMarker:unknownMatlabMarker',...
                        'Unknown matlabMarker ''%s''.',matlabMarker);
            end
            if faceColorToggle && hasFilledVariant
                tikzMarker = [tikzMarker '*'];
            end
    end
end
% ==============================================================================
function [m2t, str] = drawPatch(m2t, handle)
    % Draws a 'patch' graphics object (as found in contourf plots, for example).
    %
    str = '';
    if ~isVisible(handle)
        return
    end

    % This is for a quirky workaround for stacked bar plots.
    m2t.axes{end}.nonbarPlotsPresent = true;

    % Each row of the faces matrix represents a distinct patch
    % NOTE: pgfplot uses zero-based indexing into vertices and interpolates
    % counter-clockwise
    Faces    = get(handle,'Faces')-1;
    Vertices = get(handle,'Vertices');

    % 3D vs 2D
    is3D = m2t.axes{end}.is3D;
    if is3D
        columnNames = {'x', 'y', 'z'};
        plotCmd     = 'addplot3';
        Vertices    = applyHgTransform(m2t, Vertices);
    else
        columnNames = {'x', 'y'};
        plotCmd     = 'addplot';
        Vertices    = Vertices(:,1:2);
    end

    % Process fill, edge colors and shader
    [m2t,patchOptions, s] = shaderOpts(m2t,handle,'patch');

    % Return empty axes if no face or edge colors
    if isNone(s.plotType)
        return
    end

    % -----------------------------------------------------------------------
    % gather the draw options
    % Make sure that legends are shown in area mode.
    drawOptions = opts_add(opts_new,'area legend');
    verticesTableOptions = opts_new();

    % Marker options
    [m2t, markerOptions] = getMarkerOptions(m2t, handle);
    drawOptions          = opts_merge(drawOptions, markerOptions);

    % Line options
    [m2t, lineOptions] = getLineOptions(m2t, handle);
    drawOptions = opts_merge(drawOptions, lineOptions);

    % If the line is not visible, set edgeColor to none. Otherwise pgfplots
    % draws it by default
    if ~isLineVisible(handle)
        s.edgeColor = 'none';
    end

    % No patch: if one patch and single face/edge color
    isFaceColorFlat = isempty(strfind(opts_get(patchOptions, 'shader'),'interp'));
    if size(Faces,1) == 1 && s.hasOneEdgeColor && isFaceColorFlat
        ptType = '';
        cycle  = conditionallyCyclePath(Vertices);

        [m2t, drawOptions] = setColor(m2t, handle, drawOptions, 'draw', ...
                                         s.edgeColor, 'none');
        [m2t, drawOptions] = setColor(m2t, handle, drawOptions, 'fill', ...
                                         s.faceColor);

        [drawOptions] = opts_copy(patchOptions, 'draw opacity', drawOptions);
        [drawOptions] = opts_copy(patchOptions, 'fill opacity', drawOptions);

    else % Multiple patches

        % Patch table type
        ptType      = 'patch table';
        cycle       = '';
        drawOptions = opts_add(drawOptions,'table/row sep','crcr');
        % TODO: is the above "crcr" compatible with pgfplots 1.12 ?
        % TODO: is a "patch table" externalizable?

        % Enforce 'patch' or cannot use 'patch table='
        if strcmpi(s.plotType,'mesh')
            drawOptions = opts_add(drawOptions,'patch');
        end
        drawOptions = opts_add(drawOptions,s.plotType); % Eventually add mesh, but after patch!

        drawOptions = getPatchShape(m2t, handle, drawOptions, patchOptions);

        [m2t, drawOptions, Vertices, Faces, verticesTableOptions, ptType, ...
         columnNames] = setColorsOfPatches(m2t, handle, drawOptions, ...
           Vertices, Faces, verticesTableOptions, ptType, columnNames, ...
           isFaceColorFlat, s);
    end

    drawOptions = maybeShowInLegend(m2t.currentHandleHasLegend, drawOptions);
    m2t = jumpAtUnboundCoords(m2t, Faces(:));

    % Add Faces table
    if ~isempty(ptType)
        [m2t, facesTable] = makeTable(m2t, repmat({''},1,size(Faces,2)), Faces);
        drawOptions = opts_add(drawOptions, ptType, sprintf('{%s}', facesTable));
    end

    % Plot the actual data.
    [m2t, verticesTable, tableOptions] = makeTable(m2t, columnNames, Vertices);
    tableOptions = opts_merge(tableOptions, verticesTableOptions);

    % Print out
    drawOpts = opts_print(drawOptions);
    tabOpts  = opts_print(tableOptions);
    str = sprintf('\n\\%s[%s]\ntable[%s] {%s}%s;\n',...
                  plotCmd, drawOpts, tabOpts, verticesTable, cycle);
end
% ==============================================================================
function [m2t, drawOptions, Vertices, Faces, verticesTableOptions, ptType, ...
         columnNames] = setColorsOfPatches(m2t, handle, drawOptions, ...
           Vertices, Faces, verticesTableOptions, ptType, columnNames, isFaceColorFlat, s)
    % this behemoth does the color setting for patches

    % TODO: this function can probably be split further, just look at all those
    % parameters being passed.

    fvCData   = get(handle,'FaceVertexCData');
    rowsCData = size(fvCData,1);

    % We have CData for either all faces or vertices
    if rowsCData > 1

        % Add the color map
        m2t = m2t_addAxisOption(m2t, matlab2pgfplotsColormap(m2t, m2t.current.colormap));

        % Determine if mapping is direct or scaled
        CDataMapping = get(handle,'CDataMapping');
        if strcmpi(CDataMapping, 'direct')
            drawOptions = opts_add(drawOptions, 'colormap access','direct');
        end

        % Switch to face CData if not using interpolated shader
        isVerticesCData = rowsCData == size(Vertices,1);
        if isFaceColorFlat && isVerticesCData
            % Take first vertex color (see FaceColor in Patch Properties)
            fvCData         = fvCData(Faces(:,1)+ 1,:);
            rowsCData       = size(fvCData,1);
            isVerticesCData = false;
        end

        % Point meta as true color CData, i.e. RGB in [0,1]
        if size(fvCData,2) == 3
            % Create additional custom colormap
            m2t.axes{end}.options(end+1,:) = ...
                {matlab2pgfplotsColormap(m2t, fvCData, 'patchmap'), []};
            drawOptions = opts_append(drawOptions, 'colormap name','patchmap');

            % Index into custom colormap
            fvCData = (0:rowsCData-1)';
        end

        % Add pointmeta data to vertices or faces
        if isVerticesCData
            columnNames{end+1}   = 'c';
            verticesTableOptions = opts_add(verticesTableOptions, 'point meta','\thisrow{c}');
            Vertices             = [Vertices, fvCData];
        else
            ptType = 'patch table with point meta';
            Faces  = [Faces fvCData];
        end

    else
        % Scalar FaceVertexCData, i.e. one color mapping for all patches,
        % used e.g. by Octave in drawing barseries

        [m2t,xFaceColor] = getColor(m2t, handle, s.faceColor, 'patch');
        drawOptions      = opts_add(drawOptions, 'fill', xFaceColor);
    end
end
% ==============================================================================
function [drawOptions] = maybeShowInLegend(showInLegend, drawOptions)
    % sets the appropriate options to show/hide the plot in the legend
    if ~showInLegend
        % No legend entry found. Don't include plot in legend.
        drawOptions = opts_add(drawOptions, 'forget plot');
    end
end
% ==============================================================================
function [m2t, options] = setColor(m2t, handle, options, property, color, noneValue)
    % assigns the MATLAB color of the object identified by "handle" to the LaTeX
    % property stored in the options array. An optional "noneValue" can be provided
    % that is set when the color == 'none' (if it is omitted, the property will not
    % be set).
    % TODO: probably this should be integrated with getAndCheckDefault etc.
    if opts_has(options,property) && isNone(opts_get(options,property))
        return
    end
    if ~isNone(color)
        [m2t, xcolor] = getColor(m2t, handle, color, 'patch');
        if ~isempty(xcolor)
            % this may happen when color == 'flat' and CData is Nx3, e.g. in
            % scatter plot or in patches
            if isempty(property)
                options = opts_add(options, xcolor);
            else
                options = opts_add(options, property, xcolor);
            end
        end
    else
        if exist('noneValue','var')
            options = opts_add(options, property, noneValue);
        end
    end
end
% ==============================================================================
function drawOptions = getPatchShape(m2t, h, drawOptions, patchOptions)
    % Retrieves the shape options (i.e. number of vertices) of patch objects
    % Depending on the number of vertices, patches can be triangular, rectangular
    % or polygonal
    % See pgfplots 1.12 manual section 5.8.1 "Additional Patch Types" and the
    % patchplots library
    vertexCount = size(get(h, 'Faces'), 2);

    switch vertexCount
        case 3 % triangle (default)
            % do nothing special

        case 4 % rectangle
            drawOptions = opts_add(drawOptions,'patch type', 'rectangle');

        otherwise % generic polygon
            userInfo(m2t, '\nMake sure to load \\usepgfplotslibrary{patchplots} in the preamble.\n');

            % Default interpolated shader,not supported by polygon, to faceted
            isFaceColorFlat = isempty(strfind(opts_get(patchOptions, 'shader'),'interp'));
            if ~isFaceColorFlat
                % NOTE: check if pgfplots supports this (or specify version)
                userInfo(m2t, '\nPgfplots does not support interpolation for polygons.\n Use patches with at most 4 vertices.\n');
                patchOptions = opts_remove(patchOptions, 'shader');
                patchOptions = opts_add(patchOptions, 'shader', 'faceted');
            end

            % Add draw options
            drawOptions = opts_add(drawOptions, 'patch type', 'polygon');
            drawOptions = opts_add(drawOptions, 'vertex count', ...
                                                sprintf('%d', vertexCount));
    end

    drawOptions = opts_merge(drawOptions, patchOptions);
end
% ==============================================================================
function [cycle] = conditionallyCyclePath(data)
    % returns "--cycle" when the path should be cyclic in pgfplots
    % Mostly, this is the case UNLESS the data record starts or ends with a NaN
    % record (i.e. a break in the path)
    if any(~isfinite(data([1 end],:)))
        cycle = '';
    else
        cycle = '--cycle';
    end
end
% ==============================================================================
function m2t = jumpAtUnboundCoords(m2t, data)
    % signals the axis to allow discontinuities in the plot at unbounded
    % coordinates (i.e. Inf and NaN).
    % See also pgfplots 1.12 manual section 4.5.13 "Interrupted Plots".
    if any(~isfinite(data(:)))
        m2t = needsPgfplotsVersion(m2t, [1 4]);
        m2t = m2t_addAxisOption(m2t, 'unbounded coords', 'jump');
    end
end
% ==============================================================================
function [m2t, str] = drawImage(m2t, handle)
    str = '';
    if ~isVisible(handle)
        return
    end

    % read x-, y-, and color-data
    xData = get(handle, 'XData');
    yData = get(handle, 'YData');
    cData = get(handle, 'CData');

    if (m2t.args.imagesAsPng)
        [m2t, str] = imageAsPNG(m2t, handle, xData, yData, cData);
    else
        [m2t, str] = imageAsTikZ(m2t, handle, xData, yData, cData);
    end

    % Make sure that the axes are still visible above the image.
    m2t = m2t_addAxisOption(m2t, 'axis on top');
end
% ==============================================================================
function [m2t, str] = imageAsPNG(m2t, handle, xData, yData, cData)
    [m2t, fileNum] = incrementGlobalCounter(m2t, 'pngFile');
    % ------------------------------------------------------------------------
    % draw a png image
    [pngFileName, pngReferencePath] = externalFilename(m2t, fileNum, '.png');

    % Get color indices for indexed images and truecolor values otherwise
    if ndims(cData) == 2 %#ok don't use ismatrix (cfr. #143)
        [m2t, colorData] = cdata2colorindex(m2t, cData, handle);
    else
        colorData = cData;
    end

    m = size(cData, 1);
    n = size(cData, 2);

    alphaData = normalizedAlphaValues(m2t, get(handle,'AlphaData'), handle);
    if numel(alphaData) == 1
        alphaData = alphaData(ones(size(colorData(:,:,1))));
    end
    [colorData, alphaData] = flipImageIfAxesReversed(m2t, colorData, alphaData);

    % Write an indexed or a truecolor image
    hasAlpha = true;
    if isfloat(alphaData) && all(alphaData(:) == 1)
        alphaOpts = {};
        hasAlpha = false;
    else
        alphaOpts = {'Alpha', alphaData};
    end
    if (ndims(colorData) == 2) %#ok don't use ismatrix (cfr. #143)
        if size(m2t.current.colormap, 1) <= 256 && ~hasAlpha
            % imwrite supports maximum 256 values in a colormap (i.e. 8 bit)
            % and no alpha channel for indexed PNG images.
            imwrite(colorData, m2t.current.colormap, ...
                pngFileName, 'png');
        else % use true-color instead
            imwrite(ind2rgb(colorData, m2t.current.colormap), ...
                pngFileName, 'png', alphaOpts{:});
        end
    else
        imwrite(colorData, pngFileName, 'png', alphaOpts{:});
    end
    % -----------------------------------------------------------------------
    % dimensions of a pixel in axes units
    if n == 1
        xLim = get(m2t.current.gca, 'XLim');
        xw = xLim(2) - xLim(1);
    else
        xw = (xData(end)-xData(1)) / (n-1);
    end
    if m == 1
        yLim = get(m2t.current.gca, 'YLim');
        yw = yLim(2) - yLim(1);
    else
        yw = (yData(end)-yData(1)) / (m-1);
    end

    opts = opts_new();
    opts = opts_add(opts, 'xmin', sprintf(m2t.ff, xData(1  ) - xw/2));
    opts = opts_add(opts, 'xmax', sprintf(m2t.ff, xData(end) + xw/2));
    opts = opts_add(opts, 'ymin', sprintf(m2t.ff, yData(1  ) - yw/2));
    opts = opts_add(opts, 'ymax', sprintf(m2t.ff, yData(end) + yw/2));

    % Print out
    drawOpts = opts_print(opts);
    str      = sprintf('\\addplot [forget plot] graphics [%s] {%s};\n', ...
                       drawOpts, pngReferencePath);

    userInfo(m2t, ...
        ['\nA PNG file is stored at ''%s'' for which\n', ...
        'the TikZ file contains a reference to ''%s''.\n', ...
        'You may need to adapt this, depending on the relative\n', ...
        'locations of the master TeX file and the included TikZ file.\n'], ...
        pngFileName, pngReferencePath);
end
% ==============================================================================
function [m2t, str] = imageAsTikZ(m2t, handle, xData, yData, cData)
    % writes an image as raw TikZ commands (STRONGLY DISCOURAGED)

    % set up cData
    if ndims(cData) == 3
        cData = cData(end:-1:1,:,:);
    else
        cData = cData(end:-1:1,:);
    end

    % Generate uniformly distributed X, Y, although xData and yData may be
    % non-uniform.
    % This is MATLAB(R) behavior.
    [X, hX] = constructUniformXYDataForImage(xData, size(cData, 2));
    [Y, hY] = constructUniformXYDataForImage(yData, size(cData, 1));
    [m2t, xcolor] = getColor(m2t, handle, cData, 'image');

    % The following section takes pretty long to execute, although in
    % principle it is discouraged to use TikZ for those; LaTeX will take
    % forever to compile.
    % Still, a bug has been filed on MathWorks to allow for one-line
    % sprintf'ing with (string+num) cells (Request ID: 1-9WHK4W);
    % <http://www.mathworks.de/support/service_requests/Service_Request_Detail.do?ID=183481&filter=&sort=&statusorder=0&dateorder=0>.
    % An alternative approach could be to use 'surf' or 'patch' of pgfplots
    % with inline tables.
    str = '';
    m = length(X);
    n = length(Y);
    imageString = cell(1, m);
    for i = 1:m
        subString = cell(1, n);
        for j = 1:n
            subString{j} = sprintf(['\t\\fill [%s] ', ...
                            '(axis cs:', m2t.ff,',', m2t.ff,') rectangle ', ...
                            '(axis cs:', m2t.ff,',',m2t.ff,');\n'], ...
                            xcolor{n-j+1,i}, ...
                            X(i)-hX/2, Y(j)-hY/2, ...
                            X(i)+hX/2, Y(j)+hY/2);
        end
        imageString{i} = join(m2t, subString, '');
    end
    str = join(m2t, [str, imageString], '');
end
function [XY, delta] = constructUniformXYDataForImage(XYData, expectedLength)
    % Generate uniformly distributed X, Y, although xData/yData may be
    % non-uniform. Dimension indicates the corresponding dimension in the cData matrix.
    switch length(XYData)
        case 2 % only the limits given; common for generic image plots
            delta = 1;
        case expectedLength % specific x/y-data is given
            delta = (XYData(end)-XYData(1)) / (length(XYData)-1);
        otherwise
            error('drawImage:arrayLengthMismatch', ...
                  'CData length (%d) does not match X/YData length (%d).', ...
                  expectedLength, length(XYData));
    end
    XY = XYData(1):delta:XYData(end);
end
% ==============================================================================
function [colorData, alphaData] = flipImageIfAxesReversed(m2t, colorData, alphaData)
    % flip the image if reversed
    if m2t.xAxisReversed
        colorData = colorData(:, end:-1:1, :);
        alphaData = alphaData(:, end:-1:1);
    end
    if ~m2t.yAxisReversed % y-axis direction is reversed normally for images, flip otherwise
        colorData = colorData(end:-1:1, :, :);
        alphaData = alphaData(end:-1:1, :);
    end
end
% ==============================================================================
function alpha = normalizedAlphaValues(m2t, alpha, handle)
    alphaDataMapping = getOrDefault(handle, 'AlphaDataMapping', 'none');
    switch lower(alphaDataMapping)
        case 'none'  % no rescaling needed
        case 'scaled'
            ALim = get(m2t.current.gca, 'ALim');
            AMax = ALim(2);
            AMin = ALim(1);
            if ~isfinite(AMax)
                AMax = max(alpha(:)); %NOTE: is this right?
            end
            alpha = (alpha - AMin)./(AMax - AMin);
        case 'direct'
            alpha = ind2rgb(alpha, get(m2t.current.gcf, 'Alphamap'));
        otherwise
            error('matlab2tikz:UnknownAlphaMapping', ...
                  'Unknown alpha mapping "%s"', alphaMapping);
    end

    if isfloat(alpha) %important, alpha data can have integer type which should not be scaled
        alpha = min(1,max(alpha,0)); % clip at range [0, 1]
    end
end
% ==============================================================================
function [m2t, str] = drawContour(m2t, h)
    if isHG2()
        [m2t, str] = drawContourHG2(m2t, h);
    else
        % Save legend state for the contour group
        hasLegend = m2t.currentHandleHasLegend;

        % Plot children patches
        children  = allchild(h);
        N         = numel(children);
        str       = cell(N,1);
        for ii = 1:N
            % Plot in reverse order
            child          = children(N-ii+1);
            isContourLabel = strcmpi(get(child,'type'),'text');
            if isContourLabel
                [m2t, str{ii}] = drawText(m2t,child);
            else
                [m2t, str{ii}] = drawPatch(m2t,child);
            end

            % Only first child can be in the legend
            m2t.currentHandleHasLegend = false;
        end
        str = strcat(str,sprintf('\n'));
        str = [str{:}];

        % Restore group's legend state
        m2t.currentHandleHasLegend = hasLegend;
    end
end
% ==============================================================================
function [m2t, str] = drawContourHG2(m2t, h)
    str = '';
    if ~isVisible(h)
        return
    end

    % Retrieve ContourMatrix
    contours = get(h,'ContourMatrix')';
    [istart, nrows] = findStartOfContourData(contours);

    % Scale negative contours one level down (for proper coloring)
    Levels    = contours(istart,1);
    LevelList = get(h,'LevelList');
    ineg      = Levels < 0;
    if any(ineg) && min(LevelList) < min(Levels)
        [idx,pos] = ismember(Levels, LevelList);
        idx       = idx & ineg;
        contours(istart(idx)) = LevelList(pos(idx)-1);
    end

    % Draw a contour group (MATLAB R2014b and newer only)
    isFilled = isOn(get(h,'Fill'));
    if isFilled
        [m2t, str] = drawFilledContours(m2t, h, contours, istart, nrows);
    else
        % Add colormap
        cmap = m2t.current.colormap;
        m2t = m2t_addAxisOption(m2t, matlab2pgfplotsColormap(m2t, cmap));

        % Contour table in Matlab format
        plotOptions = opts_new();
        plotOptions = opts_add(plotOptions,'contour prepared');
        plotOptions = opts_add(plotOptions,'contour prepared format','matlab');

        % Labels
        if isOff(get(h,'ShowText'))
            plotOptions = opts_add(plotOptions,'contour/labels','false');
        end

        % Get line properties
        [m2t, lineOptions] = getLineOptions(m2t, h);

        % Check for special color settings
        [lineColor, isDefaultColor] = getAndCheckDefault('contour', h, 'LineColor', 'flat');
        if ~isDefaultColor
            [m2t, lineOptions] = setColor(m2t, h, lineOptions, 'contour/draw color', lineColor, 'none');
        end

        % Merge the line options with the contour plot options
        plotOptions = opts_merge(plotOptions, lineOptions);

        % Make contour table
        [m2t, table, tableOptions] = makeTable(m2t, {'',''}, contours);

        % Print out
        plotOpts = opts_print(plotOptions);
        tabOpts  = opts_print(tableOptions);
        str      = sprintf('\\addplot[%s] table[%s] {%%\n%s};\n', ...
                           plotOpts, tabOpts, table);
    end
end
% ==============================================================================
function [istart, nrows] = findStartOfContourData(contours)
    % Index beginning of contour data (see contourc.m for details)
    nrows  = size(contours,1);
    istart = false(nrows,1);
    pos    = 1;
    while pos < nrows
        istart(pos) = true;
        pos         = pos + contours(pos, 2) + 1;
    end
    istart = find(istart);
end
% ==============================================================================
function [m2t, str] = drawFilledContours(m2t, h, contours, istart, nrows)
    % Loop each contour and plot a filled region
    %
    % NOTE:
    % - we cannot plot from inner to outer contour since the last
    % filled area will cover the inner regions. Therefore, we need to
    % invert the plotting order in those cases.
    % - we need to distinguish between contour groups. A group is
    % defined by inclusion, i.e. its members are contained within one
    % outer contour. The outer contours of two groups cannot include
    % each other.
    str = '';
    if ~isVisible(h)
        return
    end

    % Split contours in cell array
    cellcont = mat2cell(contours, diff([istart; nrows+1]));
    ncont    = numel(cellcont);

    % Determine contour groups and the plotting order.
    % The ContourMatrix lists the contours in ascending order by level.
    % Hence, if the lowest (first) contour contains any others, then the
    % group will be a peak. Otherwise, the group will be a valley, and
    % the contours will have to be plotted in reverse order, i.e. from
    % highest (largest) to lowest (narrowest).

    %FIXME: close the contours over the border of the domain, see #723.
    order = NaN(ncont,1);
    ifree = true(ncont,1);
    from  = 1;
    while any(ifree)
        % Select peer with lowest level among the free contours, i.e.
        % those which do not belong to any group yet
        pospeer = find(ifree,1,'first');
        peer    = cellcont{pospeer};
        igroup  = false(ncont,1);

        % Loop through all contours
        for ii = 1:numel(cellcont)
            if ~ifree(ii), continue, end

            curr = cellcont{ii};
            % Current contour contained in the peer
            if inpolygon(curr(2,1),curr(2,2), peer(2:end,1),peer(2:end,2))
                igroup(ii) = true;
                isinverse  = false;
                % Peer contained in the current
            elseif inpolygon(peer(2,1),peer(2,2),curr(2:end,1),curr(2:end,2))
                igroup(ii) = true;
                isinverse  = true;
            end
        end
        % Order members of group according to the inclusion principle
        nmembers = nnz(igroup ~= 0);
        if isinverse
            order(igroup) = nmembers+from-1:-1:from;
        else
            order(igroup) = from:nmembers+from-1;
        end

        % Continue numbering
        from  = from + nmembers;
        ifree = ifree & ~igroup;
    end

    % Reorder the contours
    cellcont(order,1) = cellcont;

    % Add zero level fill
    xdata = get(h,'XData');
    ydata = get(h,'YData');
    %FIXME: determine the contour at the zero level not just its bounding box
    % See also: #721
    zerolevel = [0,          4;
        min(xdata(:)), min(ydata(:));
        min(xdata(:)), max(ydata(:));
        max(xdata(:)), max(ydata(:));
        max(xdata(:)), min(ydata(:))];
    cellcont = [zerolevel; cellcont];

    % Plot
    columnNames = {'x','y'};
    for ii = 1:ncont + 1
        drawOptions = opts_new();

        % Get fill color
        zval          = cellcont{ii}(1,1);
        [m2t, xcolor] = getColor(m2t,h,zval,'image');
        drawOptions   = opts_add(drawOptions,'fill',xcolor);

        % Get line properties
        lineColor = get(h, 'LineColor');

        [m2t, drawOptions] = setColor(m2t, h, drawOptions, 'draw', lineColor, 'none');

        [m2t, lineOptions] = getLineOptions(m2t, h);
        drawOptions = opts_merge(drawOptions, lineOptions);

        % Toggle legend entry
        hasLegend   = ii == 1 && m2t.currentHandleHasLegend;
        drawOptions = maybeShowInLegend(hasLegend, drawOptions);

        % Print table
        [m2t, table, tableOptions] = makeTable(m2t, columnNames, cellcont{ii}(2:end,:));

        % Print out
        drawOpts = opts_print(drawOptions);
        tabOpts  = opts_print(tableOptions);
        str      = sprintf('%s\\addplot[%s] table[%s] {%%\n%s};\n', ...
                           str, drawOpts, tabOpts, table);
    end
end
% ==============================================================================
function [m2t, str] = drawHggroup(m2t, h)
    % Continue according to the plot type. Since the function `handle` is
    % not available in Octave, the plot type will be guessed or the fallback type
    % 'unknown' used.
    % #COMPLEX: big switch-case
    switch getEnvironment()
        case 'MATLAB'
            cl = class(handle(h));

        case 'Octave'
            % Function `handle` is not yet implemented in Octave
            % Consequently the plot type needs to be guessed. See #645.
            cl = guessOctavePlotType(h);

        otherwise
            errorUnknownEnvironment();
    end

    switch(cl)
        case {'specgraph.barseries', 'matlab.graphics.chart.primitive.Bar'}
            % hist plots and friends
            [m2t, str] = drawBarseries(m2t, h);

        case {'specgraph.stemseries', 'matlab.graphics.chart.primitive.Stem'}
            % stem plots
            [m2t, str] = drawStemSeries(m2t, h);

        case {'specgraph.stairseries', 'matlab.graphics.chart.primitive.Stair'}
            % stair plots
            [m2t, str] = drawStairSeries(m2t, h);

        case {'specgraph.areaseries', 'matlab.graphics.chart.primitive.Area'}
            % scatter plots
            [m2t,str] = drawAreaSeries(m2t, h);

        case {'specgraph.quivergroup', 'matlab.graphics.chart.primitive.Quiver'}
            % quiver arrows
            [m2t, str] = drawQuiverGroup(m2t, h);

        case {'specgraph.errorbarseries', 'matlab.graphics.chart.primitive.ErrorBar'}
            % error bars
            [m2t,str] = drawErrorBars(m2t, h);

        case {'specgraph.scattergroup','matlab.graphics.chart.primitive.Scatter'}
            % scatter plots
            [m2t,str] = drawScatterPlot(m2t, h);

        case {'specgraph.contourgroup', 'matlab.graphics.chart.primitive.Contour'}
            [m2t,str] = drawContour(m2t, h);

        case {'hggroup', 'matlab.graphics.primitive.Group'}
            % handle all those the usual way
            [m2t, str] = handleAllChildren(m2t, h);

        case 'unknown'
            % Octave only: plot type could not be determined
            % Fall back to basic plotting
            [m2t, str] = handleAllChildren(m2t, h);

        otherwise
            userWarning(m2t, 'Don''t know class ''%s''. Default handling.', cl);
            try
                m2tBackup = m2t;
                [m2t, str] = handleAllChildren(m2t, h);
            catch ME
                userWarning(m2t, 'Default handling for ''%s'' failed. Continuing as if it did not occur. \n Original Message:\n %s', cl, getReport(ME));
                [m2t, str] = deal(m2tBackup, ''); % roll-back
            end
    end
end
% ==============================================================================
% Function `handle` is not yet implemented in Octave.
% Consequently the plot type needs to be guessed. See #645.
% If the type can not be determined reliably, 'unknown' will be set.
function cl = guessOctavePlotType(h)
    % scatter plots
    if hasProperties(h, {'marker','sizedata','cdata'}, {})
        cl = 'specgraph.scattergroup';

        % error bars
    elseif hasProperties(h, {'udata','ldata'}, {})
        cl = 'specgraph.errorbarseries';

        % quiver plots
    elseif hasProperties(h, {'udata','vdata'}, {'ldata'})
        cl = 'specgraph.quivergroup';

        % bar plots
    elseif hasProperties(h, {'bargroup','barwidth', 'barlayout'}, {})
        cl = 'specgraph.barseries';
        % unknown plot type
    else
        cl = 'unknown';
    end
end
% ==============================================================================
function bool = hasProperties(h, fieldsExpectedPresent, fieldsExpectedAbsent)
    % Check if object has all of the given properties (case-insensitive).
    % h                     handle to object (e.g. `gcf` or `gca`)
    % fieldsExpectedPresent cell array of strings with property names to be present
    % fieldsExpectedPresent cell array of strings with property names to be absent
    fields = lower(fieldnames(get(h)));
    present = all(ismember(lower(fieldsExpectedPresent), fields));
    absent = ~any(ismember(lower(fieldsExpectedAbsent), fields));
    bool = present && absent;
end
% ==============================================================================
function m2t = drawAnnotations(m2t)
    % Draws annotation in Matlab (Octave not supported).

    % In HG1 annotations are children of an invisible axis called scribeOverlay.
    % In HG2 annotations are children of annotationPane object which does not
    % have any axis properties. Hence, we cannot simply handle it with a
    % drawAxes() call.

    % Octave
    if strcmpi(getEnvironment,'Octave')
        return
    end

    % Get annotation handles
    if isHG2
        annotPanes   = findall(m2t.current.gcf,'Tag','scribeOverlay');
        children = allchild(annotPanes);
        %TODO: is this dead code?
        if iscell(children)
            children = [children{:}];
        end
        annotHandles = findall(children,'Visible','on');
    else
        annotHandles = findall(m2t.scribeLayer,'-depth',1,'Visible','on');
    end

    % There are no anotations
    if isempty(annotHandles)
        return
    end

    % Create fake simplified axes overlay (no children)
    warning('off', 'matlab2tikz:NoChildren')
    scribeLayer = axes('Units','Normalized','Position',[0,0,1,1],'Visible','off');
    m2t         = drawAxes(m2t, scribeLayer);
    warning('on', 'matlab2tikz:NoChildren')

    % Plot in reverse to preserve z-ordering and assign the converted
    % annotations to the converted fake overlay
    for ii = numel(annotHandles):-1:1
        m2t = drawAnnotationsHelper(m2t,annotHandles(ii));
    end

    % Delete fake overlay graphics object
    delete(scribeLayer)
end
% ==============================================================================
function m2t = drawAnnotationsHelper(m2t,h)
    % Get class name
    try
        cl = class(handle(h));
    catch
        cl = 'unknown';
    end

    switch cl

        % Line
        case {'scribe.line', 'matlab.graphics.shape.Line'}
            [m2t, str] = drawLine(m2t, h);

            % Ellipse
        case {'scribe.scribeellipse','matlab.graphics.shape.Ellipse'}
            [m2t, str] = drawEllipse(m2t, h);

            % Arrows
        case {'scribe.arrow', 'scribe.doublearrow'}%,...
              %'matlab.graphics.shape.Arrow', 'matlab.graphics.shape.DoubleEndArrow'}
            % Annotation: single and double Arrow, line
            % TODO:
            % - write a drawArrow(). Handle all info info directly
            %   without using handleAllChildren() since HG2 does not have
            %   children (so no shortcut).
            % - It would be good if drawArrow() was callable on a
            %   matlab.graphics.shape.TextArrow object to draw the arrow
            %   part.
            [m2t, str] = handleAllChildren(m2t, h);

            % Text box
        case {'scribe.textbox','matlab.graphics.shape.TextBox'}
            [m2t, str] = drawText(m2t, h);

            % Tetx arrow
        case {'scribe.textarrow'}%,'matlab.graphics.shape.TextArrow'}
            % TODO: rewrite drawTextarrow. Handle all info info directly
            %       without using handleAllChildren() since HG2 does not
            %       have children (so no shortcut) as used for
            %       scribe.textarrow.
            [m2t, str] = drawTextarrow(m2t, h);

            % Rectangle
        case {'scribe.scriberect', 'matlab.graphics.shape.Rectangle'}
            [m2t, str] = drawRectangle(m2t, h);

        otherwise
            userWarning(m2t, 'Don''t know annotation ''%s''.', cl);
            return
    end

    % Add annotation to scribe overlay
    m2t.axes{end} = addChildren(m2t.axes{end}, str);
end
% ==============================================================================
function [m2t,str] = drawSurface(m2t, h)

    [m2t, opts, s] = shaderOpts(m2t, h,'surf');
    tableOptions = opts_new();

    % Allow for empty surf
    if isNone(s.plotType)
        str = '';
        return
    end

    [dx, dy, dz, numrows] = getXYZDataFromSurface(h);
    m2t = jumpAtUnboundCoords(m2t, [dx(:); dy(:); dz(:)]);

    [m2t, opts] = addZBufferOptions(m2t, h, opts);

    % Check if 3D
    is3D = m2t.axes{end}.is3D;
    if is3D
        columnNames = {'x','y','z','c'};
        plotCmd     = 'addplot3';
        data        = applyHgTransform(m2t, [dx(:), dy(:), dz(:)]);
    else
        columnNames = {'x','y','c'};
        plotCmd     = 'addplot';
        data        = [dx(:), dy(:)];
    end

    % There are several possibilities of how colors are specified for surface
    % plots:
    %    * explicitly by RGB-values,
    %    * implicitly through a color map with a point-meta coordinate,
    %    * implicitly through a color map with a given coordinate (e.g., z).
    %

    % Check if we need extra CData.
    CData = get(h, 'CData');
    if length(size(CData)) == 3 && size(CData, 3) == 3

        % Create additional custom colormap
        nrows = size(data,1);
        CData = reshape(CData, nrows,3);
        m2t.axes{end}.options(end+1,:) = ...
            {matlab2pgfplotsColormap(m2t, CData, 'patchmap'), []};

        % Index into custom colormap
        color = (0:nrows-1)';

        tableOptions = opts_add(tableOptions, 'colormap name','surfmap');
    else
        opts = opts_add(opts,matlab2pgfplotsColormap(m2t, m2t.current.colormap),'');
        % If NaNs are present in the color specifications, don't use them for
        % Pgfplots; they may be interpreted as strings there.
        % Note:
        % Pgfplots actually does a better job than MATLAB in determining what
        % colors to use for the patches. The circular test case on
        % http://www.mathworks.de/de/help/matlab/ref/pcolor.html, for example
        % yields a symmetric setup in Pgfplots (and doesn't in MATLAB).
        needsPointmeta = any(xor(isnan(dz(:)), isnan(CData(:)))) ...
            || any(abs(CData(:) - dz(:)) > 1.0e-10);
        if needsPointmeta
            color = CData(:);
        else
            color = dz(:);      % Fallback on the z-values, especially if 2D view
        end
    end
    tableOptions = opts_add(tableOptions, 'point meta','\thisrow{c}');

    data = [data, color];

    % Add mesh/rows=<num rows> for specifying the row data instead of empty
    % lines in the data list below. This makes it possible to reduce the
    % data writing to one single sprintf() call.
    opts = opts_add(opts,'mesh/rows',sprintf('%d', numrows));

    % Print the addplot options
    str = sprintf('\n\\%s[%%\n%s,\n%s]', plotCmd, s.plotType, opts_print(opts));

    % Print the data
    [m2t, table, tabOptsExtra] = makeTable(m2t, columnNames, data);
    tableOptions = opts_merge(tabOptsExtra, tableOptions);
    tabOpts = opts_print(tableOptions);

    % Here is where everything is put together
    str = sprintf('%s\ntable[%s] {%%\n%s};\n', ...
                  str, tabOpts, table);

    % TODO:
    % - remove grids in spectrogram by either removing grid command
    %   or adding: 'grid=none' from/in axis options
    % - handling of huge data amounts in LaTeX.

    [m2t, labelString] = addLabel(m2t, h);
    str = [str, labelString];
end
% ==============================================================================
function [m2t, opts] = addZBufferOptions(m2t, h, opts)
    % Enforce 'z buffer=sort' if shader is flat and is a 3D plot. It is to
    % avoid overlapping e.g. sphere plots and to properly mimic Matlab's
    % coloring of faces.
    % NOTE:
    % - 'z buffer=sort' is computationally more expensive for LaTeX, we
    %   could try to avoid it in some default situations, e.g. when dx and
    %   dy are rank-1-matrices.
    % - hist3D plots should not be z-sorted or the highest bars will cover
    %   the shortest one even if positioned in the back
    isShaderFlat = isempty(strfind(opts_get(opts, 'shader'), 'interp'));
    isHist3D     = strcmpi(get(h,'tag'), 'hist3');
    is3D         = m2t.axes{end}.is3D;
    if is3D && isShaderFlat && ~isHist3D
        opts = opts_add(opts, 'z buffer', 'sort');
        % Pgfplots 1.12 contains a bug fix that fixes legend entries when
        % 'z buffer=sort' has been set. So, it's  easier to always require that
        % version anyway. See #504 for more information.
        m2t = needsPgfplotsVersion(m2t, [1,12]);
    end
end
% ==============================================================================
function [dx, dy, dz, numrows] = getXYZDataFromSurface(h)
    % retrieves X, Y and Z data from a Surface plot. The data gets returned in a
    % wastefull format where the dimensions of these data vectors is equal, akin
    % to the format used by meshgrid.
    dx = get(h, 'XData');
    dy = get(h, 'YData');
    dz = get(h, 'ZData');
    [numcols, numrows] = size(dz);

    % If dx or dy are given as vectors, convert them to the (wasteful) matrix
    % representation first. This makes sure we can treat the data with one
    % single sprintf() command below.
    if isvector(dx)
        dx = ones(numcols,1) * dx(:)';
    end
    if isvector(dy)
        dy = dy(:) * ones(1,numrows);
    end
end
% ==============================================================================
function [m2t, str] = drawVisibleText(m2t, handle)
    % Wrapper for drawText() that only draws visible text

    % There may be some text objects floating around a MATLAB figure which are
    % handled by other subfunctions (labels etc.) or don't need to be handled at
    % all.
    % The HandleVisibility says something about whether the text handle is
    % visible as a data structure or not. Typically, a handle is hidden if the
    % graphics aren't supposed to be altered, e.g., axis labels.  Most of those
    % entities are captured by matlab2tikz one way or another, but sometimes they
    % are not. This is the case, for example, with polar plots and the axis
    % descriptions therein.  Also, Matlab treats text objects with a NaN in the
    % position as invisible.
    if any(isnan(get(handle, 'Position')) | isnan(get(handle, 'Rotation'))) ...
            || isOff(get(handle, 'Visible')) ...
            || (isOff(get(handle, 'HandleVisibility')) && ...
                ~m2t.args.showHiddenStrings)

        str = '';
        return;
    end

    [m2t, str] = drawText(m2t, handle);

end
% ==============================================================================
function [m2t, str] = drawText(m2t, handle)
    % Adding text node anywhere in the axes environment.
    % Not that, in Pgfplots, long texts get cut off at the axes. This is
    % Different from the default MATLAB behavior. To fix this, one could use
    % /pgfplots/after end axis/.code.

    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % get required properties
    content     = get(handle, 'String');
    Interpreter = get(handle, 'Interpreter');
    content     = prettyPrint(m2t, content, Interpreter);
    % Concatenate multiple lines
    content = join(m2t, content, '\\');
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % translate them to pgf style
    style = opts_new();

    bgColor = get(handle,'BackgroundColor');
    [m2t, style] = setColor(m2t, handle, style, 'fill', bgColor);

    style = getXYAlignmentOfText(handle, style);

    style = getRotationOfText(m2t, handle, style);

    [m2t, fontStyle] = getFontStyle(m2t, handle);
    style = opts_merge(style, fontStyle);

    EdgeColor = get(handle, 'EdgeColor');
    [m2t, style] = setColor(m2t, handle, style, 'draw', EdgeColor);

    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % plot the thing
    [m2t, posString] = getPositionOfText(m2t, handle);

    styleOpts = opts_print(style);
    str       = sprintf('\\node[%s]\nat %s {%s};\n', ...
                        styleOpts, posString, content);
end
% ==============================================================================
function [style] = getXYAlignmentOfText(handle, style)
    % sets the horizontal and vertical alignment options of a text object
    VerticalAlignment   = get(handle, 'VerticalAlignment');
    HorizontalAlignment = get(handle, 'HorizontalAlignment');

    horizontal = '';
    vertical   = '';
    switch VerticalAlignment
        case {'top', 'cap'}
            vertical = 'below';
        case {'baseline', 'bottom'}
            vertical = 'above';
    end
    switch HorizontalAlignment
        case 'left'
            horizontal = 'right';
        case 'right'
            horizontal = 'left';
    end
    alignment = strtrim(sprintf('%s %s', vertical, horizontal));
    if ~isempty(alignment)
        style = opts_add(style, alignment);
    end

    % Set 'align' option that is needed for multiline text
    style = opts_add(style, 'align', HorizontalAlignment);
end
% ==============================================================================
function [style] = getRotationOfText(m2t, handle, style)
    % Add rotation, if existing
    defaultRotation = 0.0;
    rot = getOrDefault(handle, 'Rotation', defaultRotation);
    if rot ~= defaultRotation
        style = opts_add(style, 'rotate', sprintf(m2t.ff, rot));
    end
end
% ==============================================================================
function [m2t,posString] = getPositionOfText(m2t, h)
    % makes the tikz position string of a text object
    pos   = get(h, 'Position');
    units = get(h, 'Units');
    is3D  = m2t.axes{end}.is3D;

    % Deduce if text or textbox
    type = get(h,'type');
    if isempty(type) || strcmpi(type,'hggroup')
        type = get(h,'ShapeType'); % Undocumented property valid from 2008a
    end

    switch type
        case 'text'
            if is3D
                pos  = applyHgTransform(m2t, pos);
                npos = 3;
            else
                pos  = pos(1:2);
                npos = 2;
            end
        case {'textbox','textboxshape'}
            % TODO:
            %   - size of the box (e.g. using node attributes minimum width / height)
            %   - Alignment of the resized box
            pos  = pos(1:2);
            npos = 2;

        otherwise
            error('matlab2tikz:drawText', 'Unrecognized text type: %s.', type);
    end

    % Format according to units
    switch units
        case 'normalized'
            type    = 'rel axis cs:';
            fmtUnit = '';
        case 'data'
            type    = 'axis cs:';
            fmtUnit = '';
            % Let Matlab do the conversion of any unit into cm
        otherwise
            type    = '';
            fmtUnit = 'cm';
            if ~strcmpi(units, 'centimeters')
                % Save old pos, set units to cm, query pos, reset
                % NOTE: cannot use copyobj since it is buggy in R2014a, see
                %       http://www.mathworks.com/support/bugreports/368385
                oldPos = get(h, 'Position');
                set(h,'Units','centimeters')
                pos    = get(h, 'Position');
                pos    = pos(1:npos);
                set(h,'Units',units,'Position',oldPos)
            end
    end
    posString = cell(1,npos);
    for ii = 1:npos
        posString{ii} = formatDim(pos(ii), fmtUnit);
    end

    posString = sprintf('(%s%s)',type,join(m2t,posString,','));
    m2t = disableClippingInCurrentAxes(m2t, pos);

end
% ==============================================================================
function m2t = disableClippingInCurrentAxes(m2t, pos)
    % Disables clipping in the current axes if the `pos` vector lies outside
    % the limits of the axes.
    xlim  = getOrDefault(m2t.current.gca, 'XLim',[-Inf +Inf]);
    ylim  = getOrDefault(m2t.current.gca, 'YLim',[-Inf +Inf]);
    zlim  = getOrDefault(m2t.current.gca, 'ZLim',[-Inf +Inf]);
    is3D  = m2t.axes{end}.is3D;

    xOutOfRange =          pos(1) < xlim(1) || pos(1) > xlim(2);
    yOutOfRange =          pos(2) < ylim(1) || pos(2) > ylim(2);
    zOutOfRange = is3D && (pos(3) < zlim(1) || pos(3) > zlim(2));
    if xOutOfRange || yOutOfRange || zOutOfRange
        m2t = m2t_addAxisOption(m2t, 'clip', 'false');
    end
end
% ==============================================================================
function [m2t, str] = drawRectangle(m2t, h)
    str = '';

    % there may be some text objects floating around a Matlab figure which
    % are handled by other subfunctions (labels etc.) or don't need to be
    % handled at all
    if ~isVisible(h) || isOff(get(h, 'HandleVisibility'))
        return;
    end

    % TODO handle Curvature = [0.8 0.4]

    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % Get draw options.
    [m2t, lineOptions] = getLineOptions(m2t, h);
    [m2t, lineOptions] = getRectangleFaceOptions(m2t, h, lineOptions);
    [m2t, lineOptions] = getRectangleEdgeOptions(m2t, h, lineOptions);
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    pos = pos2dims(get(h, 'Position'));
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % plot the thing
    lineOpts = opts_print(lineOptions);
    str = sprintf(['\\draw[%s] (axis cs:',m2t.ff,',',m2t.ff, ')', ...
                   ' rectangle (axis cs:',m2t.ff,',',m2t.ff,');\n'], ...
                   lineOpts, pos.left, pos.bottom, pos.right, pos.top);
end
% ==============================================================================
function [m2t, drawOptions] = getRectangleFaceOptions(m2t, h, drawOptions)
    % draws the face (i.e. fill) of a Rectangle
    faceColor    = get(h, 'FaceColor');
    isAnnotation = strcmpi(get(h,'type'),'rectangleshape') || ...
                   strcmpi(getOrDefault(h,'ShapeType',''),'rectangle');
    isFlatColor  = strcmpi(faceColor, 'flat');
    if ~(isNone(faceColor) || (isAnnotation && isFlatColor))
        [m2t, xFaceColor] = getColor(m2t, h, faceColor, 'patch');
        drawOptions = opts_add(drawOptions, 'fill', xFaceColor);
    end
end
% ==============================================================================
function [m2t, drawOptions] = getRectangleEdgeOptions(m2t, h, drawOptions)
    % draws the edges of a rectangle
    edgeColor = get(h, 'EdgeColor');
    lineStyle = get(h, 'LineStyle');
    if isNone(lineStyle) || isNone(edgeColor)
        drawOptions = opts_add(drawOptions, 'draw', 'none');
    else
        [m2t, drawOptions] = setColor(m2t, h, drawOptions, 'draw', edgeColor);
    end
end
% ==============================================================================
function [m2t,opts,s] = shaderOpts(m2t, handle, selectedType)
    % SHADEROPTS Returns the shader, fill and draw options for patches, surfs and meshes
    %
    %   SHADEROPTS(M2T, HANDLE, SELECTEDTYPE) Where SELECTEDTYPE should either
    %   be 'surf' or 'patch'
    %
    %
    %   [...,OPTS, S] = SHADEROPTS(...)
    %       OPTS is a M by 2 cell array with Key/Value pairs
    %       S is a struct with fields, e.g. 'faceColor', to be re-used by the
    %       caller

    % Initialize
    opts              = opts_new;
    s.hasOneEdgeColor = false;
    s.hasOneFaceColor = false;

    % Get relevant Face and Edge color properties
    s.faceColor = get(handle, 'FaceColor');
    s.edgeColor = get(handle, 'EdgeColor');

    if isNone(s.faceColor) && isNone(s.edgeColor)
        s.plotType        = 'none';
        s.hasOneEdgeColor = true;
    elseif isNone(s.faceColor)
        s.plotType        = 'mesh';
        s.hasOneFaceColor = true;
        [m2t, opts, s]    = shaderOptsMesh(m2t, handle, opts, s);
    else
        s.plotType     = selectedType;
        [m2t, opts, s] = shaderOptsSurfPatch(m2t, handle, opts, s);
    end
end
% ==============================================================================
function [m2t, opts, s] = shaderOptsMesh(m2t, handle, opts, s)

    % Edge 'interp'
    if strcmpi(s.edgeColor, 'interp')
        opts = opts_add(opts,'shader','flat');

        % Edge RGB
    else
        s.hasOneEdgeColor = true;
        [m2t, xEdgeColor] = getColor(m2t, handle, s.edgeColor, 'patch');
        opts              = opts_add(opts,'color',xEdgeColor);
    end
end
% ==============================================================================
function [m2t, opts, s] = shaderOptsSurfPatch(m2t, handle, opts, s)
    % gets the shader options for surface patches

    % Set opacity if FaceAlpha < 1 in MATLAB
    s.faceAlpha = get(handle, 'FaceAlpha');
    if isnumeric(s.faceAlpha) && s.faceAlpha ~= 1.0
        opts = opts_add(opts,'fill opacity',sprintf(m2t.ff,s.faceAlpha));
    end

    % Set opacity if EdgeAlpha < 1 in MATLAB
    s.edgeAlpha = get(handle, 'EdgeAlpha');
    if isnumeric(s.edgeAlpha) && s.edgeAlpha ~= 1.0
        opts = opts_add(opts,'draw opacity',sprintf(m2t.ff,s.edgeAlpha));
    end

    if isNone(s.edgeColor) % Edge 'none'
        [m2t, opts, s] = shaderOptsSurfPatchEdgeNone(m2t, handle, opts, s);

    elseif strcmpi(s.edgeColor, 'interp') % Edge 'interp'
        [m2t, opts, s] = shaderOptsSurfPatchEdgeInterp(m2t, handle, opts, s);

    elseif strcmpi(s.edgeColor, 'flat') % Edge 'flat'
        [m2t, opts, s] = shaderOptsSurfPatchEdgeFlat(m2t, handle, opts, s);

    else % Edge RGB
        [m2t, opts, s] = shaderOptsSurfPatchEdgeRGB(m2t, handle, opts, s);
    end
end
% ==============================================================================
function [m2t, opts, s] = shaderOptsSurfPatchEdgeNone(m2t, handle, opts, s)
    % gets the shader options for surface patches without edges
    s.hasOneEdgeColor = true; % consider void as true
    if strcmpi(s.faceColor, 'flat')
        opts = opts_add(opts,'shader','flat');
    elseif strcmpi(s.faceColor, 'interp');
        opts = opts_add(opts,'shader','interp');
    else
        s.hasOneFaceColor = true;
        [m2t,xFaceColor]  = getColor(m2t, handle, s.faceColor, 'patch');
        opts              = opts_add(opts,'fill',xFaceColor);
    end
end
function [m2t, opts, s] = shaderOptsSurfPatchEdgeInterp(m2t, handle, opts, s)
    % gets the shader options for surface patches with interpolated edge colors
    if strcmpi(s.faceColor, 'interp')
        opts = opts_add(opts,'shader','interp');
    elseif strcmpi(s.faceColor, 'flat')
        opts = opts_add(opts,'shader','faceted');
    else
        s.hasOneFaceColor = true;
        [m2t,xFaceColor]  = getColor(m2t, handle, s.faceColor, 'patch');
        opts              = opts_add(opts,'fill',xFaceColor);
    end
end
function [m2t, opts, s] = shaderOptsSurfPatchEdgeFlat(m2t, handle, opts, s)
    % gets the shader options for surface patches with flat edge colors, i.e. the
    % vertex color
    if strcmpi(s.faceColor, 'flat')
        opts = opts_add(opts,'shader','flat corner');
    elseif strcmpi(s.faceColor, 'interp')
        warnFacetedInterp(m2t);
        opts = opts_add(opts,'shader','faceted interp');
    else
        s.hasOneFaceColor = true;
        opts              = opts_add(opts,'shader','flat corner');
        [m2t,xFaceColor]  = getColor(m2t, handle, s.faceColor, 'patch');
        opts              = opts_add(opts,'fill',xFaceColor);
    end
end
function [m2t, opts, s] = shaderOptsSurfPatchEdgeRGB(m2t, handle, opts, s)
    % gets the shader options for surface patches with fixed (RGB) edge color
    s.hasOneEdgeColor = true;
    [m2t, xEdgeColor] = getColor(m2t, handle, s.edgeColor, 'patch');
    if isnumeric(s.faceColor)
        s.hasOneFaceColor = true;
        [m2t, xFaceColor] = getColor(m2t, handle, s.faceColor, 'patch');
        opts              = opts_add(opts,'fill',xFaceColor);
        opts              = opts_add(opts,'faceted color',xEdgeColor);
    elseif strcmpi(s.faceColor,'interp')
        warnFacetedInterp(m2t);
        opts = opts_add(opts,'shader','faceted interp');
        opts = opts_add(opts,'faceted color',xEdgeColor);
    else
        opts = opts_add(opts,'shader','flat corner');
        opts = opts_add(opts,'draw',xEdgeColor);
    end
end
% ==============================================================================
function warnFacetedInterp(m2t)
    % warn the user about the space implications of "shader=faceted interp"
    userWarning(m2t, ...
        ['A 3D plot with "shader = faceted interp" is being produced.\n', ...
        'This may produce big and sluggish PDF files.\n', ...
        'See %s and Section 4.6.6 of the pgfplots manual for workarounds.'], ...
        issueUrl(m2t, 693, true));
end
% ==============================================================================
function url = issueUrl(m2t, number, forOutput)
    % Produces the URL for an issue report in the GitHub repository.
    % When the `forOutput` flag is set, this format the URL for printing to the
    % MATLAB terminal.
    if ~exist('forOutput','var') || isempty(forOutput)
        forOutput = false;
    end
    url = sprintf('%s/%d', m2t.about.issues, number);
    if forOutput
        url = clickableUrl(url, sprintf('#%d', number));
    end
end
% ==============================================================================
function url = clickableUrl(url, title)
    % Produce a clickable URL for outputting to the MATLAB terminal
    if ~exist('title','var') || isempty(title)
        title = url;
    end
    switch getEnvironment()
        case 'MATLAB'
            url = sprintf('<a href="%s">%s</a>', url, title);
        case 'Octave'
            % just use the URL and discard the title since Octave doesn't
            % support HTML tags in its output.
        otherwise
            errorUnknownEnvironment();
    end
end
% ==============================================================================
function [m2t, str] = drawScatterPlot(m2t, h)
    % DRAWSCATTERPLOT Draws a scatter plot
    %
    % A scatter plot is a plot containing only markers and where the
    % size and/or color of each marker can be changed independently.
    %
    % References for TikZ code:
    %  - http://tex.stackexchange.com/questions/197270/how-to-plot-scatter-points-using-pgfplots-with-color-defined-from-table-rgb-valu
    %  - http://tex.stackexchange.com/questions/98646/multiple-different-meta-for-marker-color-and-marker-size
    %
    % See also: scatter
    str = '';
    if ~isVisible(h)
        return; % there is nothing to plot
    end

    dataInfo   = getDataInfo(h, 'X','Y','Z','C','Size');
    markerInfo = getMarkerInfo(m2t, h);

    if isempty(dataInfo.C) && strcmpi(getEnvironment(), 'Octave')
        dataInfo.C = get(h, 'MarkerEdgeColor');
    end

    %TODO: check against getMarkerOptions() for duplicated code

    dataInfo.Size = tryToMakeScalar(dataInfo.Size, m2t.tol);

    % Rescale marker size (not definitive, follow discussion in #316)
    % Prescale marker size for octave
    if strcmpi(getEnvironment(), 'Octave')
        dataInfo.Size = dataInfo.Size.^2/2;
    end
    dataInfo.Size = translateMarkerSize(m2t, markerInfo.style, sqrt(dataInfo.Size)/2);

    drawOptions = opts_new();

    %% Determine if we are drawing an actual scatter plot
    hasDifferentSizes  = numel(dataInfo.Size) ~= 1;
    hasDifferentColors = numel(dataInfo.C)    ~= 3;
    isaScatter         = hasDifferentSizes || hasDifferentColors;
    if isaScatter
        drawOptions = opts_add(drawOptions, 'scatter');
    end
    %TODO: we need to set the scatter source
    drawOptions = opts_add(drawOptions, 'only marks');
    drawOptions = opts_add(drawOptions, 'mark', markerInfo.tikz);

    if length(dataInfo.C) == 3
        % gets options specific to scatter plots with a single color
        % No special treatment for the colors or markers are needed.
        % All markers have the same color.
        [m2t, xcolor, hasFaceColor] = getColorOfMarkers(m2t, h, 'MarkerFaceColor', dataInfo.C);
        [m2t, ecolor, hasEdgeColor] = getColorOfMarkers(m2t, h, 'MarkerEdgeColor', dataInfo.C);

        if length(dataInfo.Size) == 1;
            drawOptions = opts_addSubOpts(drawOptions, 'mark options', ...
                                       markerInfo.options);
            drawOptions = opts_add(drawOptions, 'mark size', ...
                sprintf('%.4fpt', dataInfo.Size)); % FIXME: investigate whether to use `m2t.ff`
            if hasEdgeColor
                drawOptions = opts_add(drawOptions, 'draw', ecolor);
            else
                drawOptions = opts_add(drawOptions, 'color', xcolor); %TODO: why do we even need this one?
            end
            if hasFaceColor
                drawOptions = opts_add(drawOptions, 'fill', xcolor);
            end
        else % if changing marker size but same color on all marks
            markerOptions = opts_new();
            markerOptions = opts_addSubOpts(markerOptions, 'mark options', ...
                                         markerInfo.options);
            if hasEdgeColor
                markerOptions = opts_add(markerOptions, 'draw', ecolor);
            else
                markerOptions = opts_add(markerOptions, 'draw', xcolor);
            end
            if hasFaceColor
                markerOptions = opts_add(markerOptions, 'fill', xcolor);
            end
            % for changing marker size, the 'scatter' option has to be added
            drawOptions = opts_add(drawOptions, 'color', xcolor);
            drawOptions = opts_addSubOpts(drawOptions, 'mark options', ...
                                       markerInfo.options);

            if ~hasFaceColor
                drawOptions = opts_add(drawOptions, ...
                    'scatter/use mapped color', xcolor);
            else
                drawOptions = opts_addSubOpts(drawOptions, ...
                    'scatter/use mapped color', markerOptions);
            end
        end
    elseif size(dataInfo.C,2) == 3
        % scatter plots with each marker a different RGB color (not yet supported!)
        userWarning(m2t, 'Pgfplots cannot handle RGB scatter plots yet.');
        % TODO Get this in order as soon as Pgfplots can do "scatter rgb".
        % See e.g. http://tex.stackexchange.com/questions/197270 and #433
    else
        % scatter plot where the colors are set using a color map
        markerOptions = opts_new();
        markerOptions = opts_addSubOpts(markerOptions, 'mark options', ...
                                     markerInfo.options);
        if markerInfo.hasEdgeColor && markerInfo.hasFaceColor
            [m2t, ecolor] = getColor(m2t, h, markerInfo.EdgeColor, 'patch');
            markerOptions = opts_add(markerOptions, 'draw', ecolor);
        else
            markerOptions = opts_add(markerOptions, 'draw', 'mapped color');
        end
        if markerInfo.hasFaceColor
            markerOptions = opts_add(markerOptions, 'fill', 'mapped color');
        end

        if numel(dataInfo.Size) == 1
            drawOptions = opts_add(drawOptions, 'mark size', ...
                sprintf('%.4fpt', dataInfo.Size)); % FIXME: investigate whether to use `m2t.ff` 
        else
            %TODO: warn the user about this. It is not currently supported.
        end

        drawOptions = opts_add(drawOptions, 'scatter src', 'explicit');
        drawOptions = opts_addSubOpts(drawOptions, 'scatter/use mapped color', ...
                                   markerOptions);
        % Add color map.
        m2t = m2t_addAxisOption(m2t, matlab2pgfplotsColormap(m2t, m2t.current.colormap), []);
    end
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % Plot the thing.
    [env, data, metaPart, columns] = organizeScatterData(m2t, dataInfo);

    if hasDifferentSizes
        drawOptions = opts_append(drawOptions, 'visualization depends on', ...
            '{\thisrow{size} \as \perpointmarksize}');
        drawOptions = opts_add(drawOptions, ...
            'scatter/@pre marker code/.append style', ...
            '{/tikz/mark size=\perpointmarksize}');
    end

    % The actual printing.
    [m2t, table, tableOptions] = makeTable(m2t, columns, data);
    tableOptions = opts_merge(tableOptions, metaPart);

    % Print
    drawOpts = opts_print(drawOptions);
    tabOpts  = opts_print(tableOptions);
    str      = sprintf('\\%s[%s] table[%s]{%s};\n',...
                       env, drawOpts, tabOpts, table);
end
% ==============================================================================
function dataInfo = getDataInfo(h, varargin)
    % retrieves the "*Data  fields from a HG object
    % When no names are specified, it assumes 'X','Y','Z' is requested
    if nargin == 1
        fields = {'X','Y','Z'};
    else
        fields = varargin;
    end
    dataInfo = struct();
    for iField = 1:numel(fields)
        name            = fields{iField};
        dataInfo.(name) = get(h, [name 'Data']);
    end
end
% ==============================================================================
function value = tryToMakeScalar(value, tolerance)
    % make a vector into a scalar when all its components are equal
    if ~exist('tolerance','var')
        tolerance = 0; % do everything perfectly
    end
    if all(abs(value - value(1)) <= tolerance)
        value = value(1);
    end
end
% ==============================================================================
function marker = getMarkerInfo(m2t, h, markOptions)
    % gets marker-related options as a struct
    if ~exist('markOptions','var') || isempty(markOptions)
        markOptions = opts_new();
    end
    marker                        = struct();
    marker.style                  = get(h, 'Marker');
    marker.FaceColor              = get(h, 'MarkerFaceColor');
    marker.EdgeColor              = get(h, 'MarkerEdgeColor');
    marker.hasFaceColor           = ~isNone(marker.FaceColor);
    marker.hasEdgeColor           = ~isNone(marker.EdgeColor);
    [marker.tikz, marker.options] = translateMarker(m2t, marker.style, ...
                                            markOptions, marker.hasFaceColor);
end
% ==============================================================================
function [env, data, metaOptions, columns] = organizeScatterData(m2t, dataInfo)
    % reorganizes the {X,Y,Z,S} data into a single matrix
    metaOptions = opts_new();


    xData = dataInfo.X;
    yData = dataInfo.Y;
    zData = dataInfo.Z;
    cData = dataInfo.C;
    sData = dataInfo.Size;

    % add the actual data
    if ~m2t.axes{end}.is3D
        env     = 'addplot';
        columns = {'x','y'};
        data    = [xData(:), yData(:)];
    else
        env     = 'addplot3';
        columns = {'x','y','z'};
        data    = applyHgTransform(m2t, [xData(:), yData(:), zData(:)]);
    end

    % add marker sizes
    if length(sData) ~= 1
        columns = [columns, {'size'}];
        data    = [data, sData(:)];
    end

    % add color data
    if length(cData) == 3
        % If size(cData,1)==1, then all the colors are the same and have
        % already been accounted for above.

    elseif size(cData,2) == 3
        %TODO Hm, can't deal with this?
        %[m2t, col] = rgb2colorliteral(m2t, cData(k,:));
        %str = strcat(str, sprintf(' [%s]\n', col));
        columns = [columns, {'R','G','B'}];
        data    = [data, cData(:,1), cData(:,2), cData(:,3)];
    else
        columns = [columns, {'color'}];
        metaOptions = opts_add(metaOptions, 'meta', 'color');
        data = [data, cData(:)];
    end
end
% ==============================================================================
function [m2t, xcolor, hasColor] = getColorOfMarkers(m2t, h, name, cData)
    color = get(h, name);
    hasColor = ~isNone(color);
    if hasColor && ~strcmpi(color,'flat');
        [m2t, xcolor] = getColor(m2t, h, color, 'patch');
    else
        [m2t, xcolor] = getColor(m2t, h, cData, 'patch');
    end
end
% ==============================================================================
function [m2t, str] = drawHistogram(m2t, h)
    % Takes care of plots like the ones produced by MATLAB's histogram function.
    % The main pillar is Pgfplots's '{x,y}bar' plot.
    %
    % TODO Get rid of code duplication with 'drawAxes'.

    % Do nothing if plot is invisible
    str = '';
    if ~isVisible(h)
        return;
    end

    % Init drawOptions
    drawOptions = opts_new();

    % Data
    binEdges = get(h, 'BinEdges');
    binValue = get(h, 'Values');
    data     = [binEdges(:), [binValue(:); binValue(end)]];

    % Check for orientation of the bars
    isHorizontal = ~strcmpi(get(h, 'Orientation'), 'vertical');
    if isHorizontal
        drawOptions = opts_add(drawOptions, 'xbar interval');
        data        = fliplr(data);
    else
        drawOptions = opts_add(drawOptions, 'ybar interval');
    end

    % Get the draw options for the bars
    [m2t, drawOptions] = getPatchDrawOptions(m2t, h, drawOptions);

    % Make table
    [m2t, table, tableOptions] = makeTable(m2t, {'x','y'},data);

    % Print out
    drawOpts = opts_print(drawOptions);
    tabOpts  = opts_print(tableOptions);
    str      = sprintf('\\addplot[%s] table[%s] {%s};\n', ...
                       drawOpts, tabOpts, table);
end
% ==============================================================================
function [m2t, str] = drawBarseries(m2t, h)
    % Takes care of plots like the ones produced by MATLAB's bar function.
    % The main pillar is Pgfplots's '{x,y}bar' plot.
    %
    % TODO Get rid of code duplication with 'drawAxes'.

    % Do nothing if plot is invisible
    str = '';
    if ~isVisible(h)
        return;
    end

    % Init drawOptions
    drawOptions = opts_new();

    % Check for orientation of the bars and their layout
    isHorizontal = isOn(get(h, 'Horizontal'));
    if isHorizontal
        barType = 'xbar';
    else
        barType = 'ybar';
    end

    % Get the draw options for the layout
    [m2t, drawOptions] = setBarLayoutOfBarSeries(m2t, h, barType, drawOptions);

    % Get the draw options for the bars
    [m2t, drawOptions] = getPatchDrawOptions(m2t, h, drawOptions);

    % Add 'log origin = infty' if BaseValue differs from zero (log origin=0 is
    % the default behaviour since Pgfplots v1.5).
    baseValue = get(h, 'BaseValue');
    if baseValue ~= 0.0
        m2t = m2t_addAxisOption(m2t, 'log origin', 'infty');
        %TODO: wait for pgfplots to implement other base values (see #438)
    end

    % Generate the tikz table
    xData = get(h, 'XData');
    yData = get(h, 'YData');
    if isHorizontal
        [yDataPlot, xDataPlot] = deal(xData, yData); % swap values
    else
        [xDataPlot, yDataPlot] = deal(xData, yData);
    end
    [m2t, table, tableOptions] = makeTable(m2t, '', xDataPlot, '', yDataPlot);

    % Print out
    drawOpts = opts_print(drawOptions);
    tabOpts  = opts_print(tableOptions);
    str      = sprintf('\\addplot[%s] table[%s] {%s};\n', ...
                       drawOpts, tabOpts, table);
    % Add a baseline if appropriate
    [m2t, baseline] = drawBaseline(m2t,h,isHorizontal);
    str             = [str, baseline];
end
% ==============================================================================
function BarWidth = getBarWidthInAbsolutUnits(h)
    % determines the width of a bar in a bar plot
    XData = get(h,'XData');
    BarWidth = get(h, 'BarWidth');
    if length(XData) > 1
        BarWidth = min(diff(XData)) * BarWidth;
    end
end
% ==============================================================================
function [m2t, drawOptions] = setBarLayoutOfBarSeries(m2t, h, barType, drawOptions)
    % sets the options specific to a bar layour (grouped vs stacked)
    barlayout = get(h, 'BarLayout');

    switch barlayout
        case 'grouped'  % grouped bar plots

            % Get number of bars series and bar series id
            [numBarSeries, barSeriesId] = getNumBarAndId(h);

            % Maximum group width relative to the minimum distance between two
            % x-values. See <MATLAB>/toolbox/matlab/specgraph/makebars.m
            maxGroupWidth = 0.8;
            if numBarSeries == 1
                groupWidth = 1.0;
            else
                groupWidth = min(maxGroupWidth, numBarSeries/(numBarSeries+1.5));
            end

            % Calculate the width of each bar and the center point shift as in
            % makebars.m
            % Get the shifts of the bar centers.
            % In case of numBars==1, this returns 0,
            % In case of numBars==2, this returns [-1/4, 1/4],
            % In case of numBars==3, this returns [-1/3, 0, 1/3],
            % and so forth.
            % assumedBarWidth = groupWidth/numBarSeries; % assumption
            % barShift        = (barSeriesId - 0.5) * assumedBarWidth - groupWidth/2;
            % FIXME #785: The previous version of barshift lead to
            % regressions, as the bars were stacked.
            % Instead remove the calculation of barShift and add x/ybar to
            % the axis so that pgf determines it automatically.

            % From http://www.mathworks.com/help/techdoc/ref/bar.html:
            % bar(...,width) sets the relative bar width and controls the
            % separation of bars within a group. The default width is 0.8, so if
            % you do not specify X, the bars within a group have a slight
            % separation. If width is 1, the bars within a group touch one
            % another. The value of width must be a scalar.
            assumedBarWidth = groupWidth/numBarSeries; % assumption
            barWidth = getBarWidthInAbsolutUnits(h) * assumedBarWidth;

            % Bar type
            drawOptions = opts_add(drawOptions, barType);

            % Bar width
            drawOptions = opts_add(drawOptions, 'bar width', formatDim(barWidth, ''));

            % The bar shift auto feature was introduced in pgfplots 1.13
            m2t = needsPgfplotsVersion(m2t, [1,13]);
            m2t = m2t_addAxisOption(m2t, 'bar shift auto');
        case 'stacked' % stacked plots
            % Pass option to parent axis & disallow anything but stacked plots
            % Make sure this happens exactly *once*.

            if ~m2t.axes{end}.barAddedAxisOption;
                barWidth = getBarWidthInAbsolutUnits(h);
                m2t = m2t_addAxisOption(m2t, 'bar width', formatDim(barWidth,''));
                m2t.axes{end}.barAddedAxisOption = true;
            end

            % Somewhere between pgfplots 1.5 and 1.8 and starting
            % again from 1.11, the option {x|y}bar stacked can be applied to
            % \addplot instead of the figure and thus allows to combine stacked
            % bar plots and other kinds of plots in the same axis.
            % Thus, it is advisable to use pgfplots 1.11. In older versions, the
            % plot will only contain a single bar series, but should compile fine.
            m2t = needsPgfplotsVersion(m2t, [1,11]);
            drawOptions = opts_add(drawOptions, [barType ' stacked']);
        otherwise
            error('matlab2tikz:drawBarseries', ...
                'Don''t know how to handle BarLayout ''%s''.', barlayout);
    end
end
% ==============================================================================
function [numBarSeries, barSeriesId] = getNumBarAndId(h)
    % Get number of bars series and bar series id
    prop         = switchMatOct('BarPeers', 'bargroup');
    bargroup     = get(h, prop);
    numBarSeries = numel(bargroup);

    if isHG2
        % In HG2, BarPeers are sorted in reverse order wrt HG1
        bargroup = bargroup(end:-1:1);

    elseif strcmpi(getEnvironment, 'MATLAB')
        % In HG1, h is a double but bargroup a graphic object. Cast h to a
        % graphic object
        h = handle(h);

    else
        % In Octave, the bargroup is a replicated cell array. Pick first
        if iscell(bargroup)
            bargroup = bargroup{1};
        end
    end

    % Get bar series Id
    [dummy, barSeriesId] = ismember(h, bargroup);
end
% ==============================================================================
function [m2t,str] = drawBaseline(m2t,hparent,isVertical)
    % DRAWBASELINE Draws baseline for bar and stem plots
    %
    % Notes:
    %   - In HG2, the baseline is a specific object child of a bar or stem
    %     plot. So, handleAllChildren() won't find a line in the axes to plot as
    %     the baseline.
    %   - The baseline is horizontal for vertical bar and stem plots and is
    %     vertical for horixontal barplots. The ISVERTICAL input refers to the
    %     baseline.
    %   - We do not plot baselines with a BaseValue different from 0 because
    %     pgfplots does not support shifts in the BaseValue, e.g. see #438.
    %     We either implement our own data shifting or wait for pgfplots.

    if ~exist('isVertical','var')
        isVertical = false;
    end

    str = '';
    baseValue = get(hparent, 'BaseValue');
    if isOff(get(hparent,'ShowBaseLine')) || ~isHG2() || baseValue ~= 0
        return
    end

    hBaseLine = get(hparent,'BaseLine');

    % Line options of the baseline
    [m2t, lineOptions] = getLineOptions(m2t, hparent);
    color              = get(hBaseLine, 'Color');
    [m2t, lineColor]   = getColor(m2t, hBaseLine, color, 'patch');

    drawOptions = opts_new();
    drawOptions = opts_add(drawOptions, 'forget plot');
    drawOptions = opts_add(drawOptions, 'color', lineColor);
    drawOptions = opts_merge(drawOptions, lineOptions);

    % Get data
    if isVertical
        xData = repmat(baseValue,1,2);
        yData = get(m2t.current.gca,'Ylim');
    else
        xData = get(m2t.current.gca,'Xlim');
        yData = repmat(baseValue,1,2);
    end

    [m2t, table, tableOptions] = makeTable(m2t, '', xData, '', yData);

    % Print out
    drawOpts = opts_print(drawOptions);
    tabOpts  = opts_print(tableOptions);
    str      = sprintf('\\addplot[%s] table[%s] {%s};\n', ...
                       drawOpts, tabOpts, table);
end
% ==============================================================================
function [m2t, str] = drawAreaSeries(m2t, h)
    % Takes care of MATLAB's area plots.
    %
    % TODO Get rid of code duplication with 'drawAxes'.

    % Do nothing if plot is invisible
    str = '';
    if ~isVisible(h)
        return;
    end

    % Init drawOptions
    drawOptions = opts_new();

    % Get the draw options for the bars
    [m2t, drawOptions] = getPatchDrawOptions(m2t, h, drawOptions);

    if ~isfield(m2t, 'addedAreaOption') || isempty(m2t.addedAreaOption) || ~m2t.addedAreaOption
        % Add 'area style' to axes options.
        m2t = m2t_addAxisOption(m2t, 'area style');
        m2t = m2t_addAxisOption(m2t, 'stack plots', 'y');
        m2t.addedAreaOption = true;
    end

    % Toggle legend entry
    drawOptions = maybeShowInLegend(m2t.currentHandleHasLegend, drawOptions);

    % Generate the tikz table
    xData = get(h, 'XData');
    yData = get(h, 'YData');
    [m2t, table, tableOptions] = makeTable(m2t, '', xData, '', yData);

    % Print out
    drawOpts = opts_print(drawOptions);
    tabOpts  = opts_print(tableOptions);
    str      = sprintf('\\addplot[%s] table[%s]{%s}\n\\closedcycle;\n',...
                       drawOpts, tabOpts, table);
    %TODO: shouldn't this be "\addplot[] table[] {}" instead?
end
% ==============================================================================
function [m2t, str] = drawStemSeries(m2t, h)
    [m2t, str] = drawStemOrStairSeries_(m2t, h, 'ycomb');

    % TODO: handle baseplane with stem3()
    if m2t.axes{end}.is3D
        return
    end
    [m2t, baseline] = drawBaseline(m2t,h);
    str             = [str, baseline];
end
function [m2t, str] = drawStairSeries(m2t, h)
    [m2t, str] = drawStemOrStairSeries_(m2t, h, 'const plot');
end
function [m2t, str] = drawStemOrStairSeries_(m2t, h, plotType)

    % Do nothing if plot is invisible
    str = '';
    if ~isLineVisible(h)
        return % nothing to plot!
    end

    % deal with draw options
    color = get(h, 'Color');
    [m2t, plotColor] = getColor(m2t, h, color, 'patch');

    [m2t, lineOptions]   = getLineOptions(m2t, h);
    [m2t, markerOptions] = getMarkerOptions(m2t, h);

    drawOptions = opts_new();
    drawOptions = opts_add(drawOptions, plotType);
    drawOptions = opts_add(drawOptions, 'color', plotColor);
    drawOptions = opts_merge(drawOptions, lineOptions, markerOptions);

    % Toggle legend entry
    drawOptions = maybeShowInLegend(m2t.currentHandleHasLegend, drawOptions);

    drawOpts = opts_print(drawOptions);

    % Generate the tikz table
    xData = get(h, 'XData');
    yData = get(h, 'YData');
    if m2t.axes{end}.is3D
        % TODO: account for hgtransform
        zData = get(h, 'ZData');
        [m2t, table, tableOptions] = makeTable(m2t, '', xData, '', yData, '', zData);
        % Print out
        tabOpts  = opts_print(tableOptions);
        str = sprintf('\\addplot3 [%s]\n table[%s] {%s};\n ', ...
                         drawOpts, tabOpts, table);
    else
        [m2t, table, tableOptions] = makeTable(m2t, '', xData, '', yData);
        % Print out
        tabOpts  = opts_print(tableOptions);
        str = sprintf('\\addplot[%s] table[%s] {%s};\n', ...
                         drawOpts, tabOpts, table);
    end

end
% ==============================================================================
function [m2t, str] = drawQuiverGroup(m2t, h)
    % Takes care of MATLAB's quiver plots.
    str = '';

    [x,y,z,u,v,w] = getAndRescaleQuivers(m2t,h);
    is3D = m2t.axes{end}.is3D;

    % prepare output
    if is3D
        name = 'addplot3';
    else % 2D plotting
        name = 'addplot';
    end

    variables = {'x', 'y', 'z', 'u', 'v', 'w'};
    data = NaN(numel(x),6);
    data(:,1) = x;
    data(:,2) = y;
    data(:,3) = z;
    data(:,4) = u;
    data(:,5) = v;
    data(:,6) = w;

    if ~is3D
        data(:,[3 6]) = []; % remove Z-direction
        variables([3 6]) = [];
    end

    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
    % gather the arrow options
    showArrowHead = get(h, 'ShowArrowHead');
    if ~isLineVisible(h)  && ~showArrowHead
        return
    end

    plotOptions = opts_new();
    if showArrowHead
        plotOptions = opts_add(plotOptions, '-Straight Barb');
        signalDependency(m2t, 'tikzlibrary', 'arrows.meta');
    else
        plotOptions = opts_add(plotOptions, '-');
    end

    % Append the arrow style to the TikZ options themselves.
    color = get(h, 'Color');
    [m2t, lineOptions] = getLineOptions(m2t, h);
    [m2t, arrowcolor] = getColor(m2t, h, color, 'patch');
    plotOptions = opts_add(plotOptions, 'color', arrowcolor);
    plotOptions = opts_merge(plotOptions, lineOptions);

    % Define the quiver settings
    quiverOptions = opts_new();
    quiverOptions = opts_add(quiverOptions, 'u', '\thisrow{u}');
    quiverOptions = opts_add(quiverOptions, 'v', '\thisrow{v}');
    if is3D
        quiverOptions = opts_add(quiverOptions, 'w', '\thisrow{w}');
        arrowLength = '{sqrt((\thisrow{u})^2+(\thisrow{v})^2+(\thisrow{w})^2)}';
    else
        arrowLength = '{sqrt((\thisrow{u})^2+(\thisrow{v})^2)}';
    end
    plotOptions = opts_add(plotOptions, 'point meta', arrowLength);
    plotOptions = opts_add(plotOptions, 'point meta min', '0');

    if showArrowHead
        arrowHeadOptions = opts_new();

        % In MATLAB (HG1), the arrow head is constructed to have an angle of
        % approximately 18.263 degrees in 2D as can be derived from the
        % |quiver| function.
        % In 3D, the angle is no longer constant but it is approximately
        % the same as for 2D quiver plots. So let's make our life easy.
        % |test/examples/example_quivers.m| covers the calculations.
        arrowHeadOptions = opts_add(arrowHeadOptions, 'angle''', '18.263');

        %TODO: scale the arrows more rigorously to match MATLAB behavior
        % Currently, this is quite hard to do, since the size of the arrows
        % is defined in pgfplots in absolute units (here we specify that those
        % should be scaled up/down according to the data), while the data itself
        % is in axis coordinates (or some scaled variant). I.e. we need the
        % physical dimensions of the axis to compute the correct scaling!
        %
        % There is a "MaxHeadSize" property that plays a role.
        % MaxHeadSize is said to be relative to the length of the quiver in the
        % MATLAB documentation. However, in practice, there seems to be a SQRT
        % involved somewhere (e.g. if u.^2 + v.^2 == 2, all MHS values >
        % 1/sqrt(2) are capped to 1/sqrt(2)).
        %
        % NOTE: `set(h, 'MaxHeadSize')` is bugged in HG1 (not in HG2 or Octave)
        % according to http://www.mathworks.com/matlabcentral/answers/96754

        userInfo(m2t, ['Please change the "arrowHeadSize" option', ...
            ' if the size of the arrows is incorrect.']);
        arrowHeadSize = sprintf(m2t.ff, abs(m2t.args.arrowHeadSize));

        % Write out the actual scaling for TikZ.
        % `\pgfplotspointsmetatransformed` is in the range [0, 1000], so
        % divide by this span (as is done in the pgfplots manual) to normalize
        % the arrow head size. First divide to avoid overflows.
        arrowHeadOptions = opts_add(arrowHeadOptions, 'scale', ...
            ['{' arrowHeadSize '/1000*\pgfplotspointmetatransformed}']);

        headStyle = ['-{Straight Barb[' opts_print(arrowHeadOptions) ']}'];
        quiverOptions = opts_add(quiverOptions, 'every arrow/.append style', ...
                                 ['{' headStyle '}']);
    end
    plotOptions = opts_addSubOpts(plotOptions, 'quiver', quiverOptions);

    [m2t, table, tableOptions] = makeTable(m2t, variables, data);

    % Print out
    plotOpts = opts_print(plotOptions);
    tabOpts  = opts_print(tableOptions);
    str      = sprintf('\\%s[%s]\n table[%s] {%s};\n', ...
                       name, plotOpts, tabOpts, table);
end
% ==============================================================================
function [x,y,z,u,v,w] = getAndRescaleQuivers(m2t, h)
    % get and rescale the arrows from a quivergroup object
    x = get(h, 'XData');
    y = get(h, 'YData');
    z = getOrDefault(h, 'ZData', []);

    u = get(h, 'UData');
    v = get(h, 'VData');
    w = getOrDefault(h, 'WData', []);

    is3D = m2t.axes{end}.is3D;
    if ~is3D
        z = 0;
        w = 0;
    end

    % MATLAB uses a scaling algorithm to determine the size of the arrows.
    % Before R2014b, the processed coordinates were available. This is no longer
    % the case, so we have to re-implement it. In MATLAB it is implemented in
    % the |quiver3|  (and |quiver|) function.
    if any(size(x)==1)
        nX = sqrt(numel(x)); nY = nX;
    else
        [nY, nX] = size(x);
    end
    range  = @(xyzData)(max(xyzData(:)) - min(xyzData(:)));
    euclid = @(x,y,z)(sqrt(x.^2 + y.^2 + z.^2));
    dx = range(x)/nX;
    dy = range(y)/nY;
    dz = range(z)/max(nX,nY);
    dd = euclid(dx, dy, dz);
    if dd > 0
        vectorLength = euclid(u/dd,v/dd,w/dd);
        maxLength = max(vectorLength(:));
    else
        maxLength = 1;
    end
    if isOn(getOrDefault(h, 'AutoScale', 'on'))
        scaleFactor = getOrDefault(h,'AutoScaleFactor', 0.9) / maxLength;
    else
        scaleFactor = 1;
    end
    x = x(:).'; u = u(:).'*scaleFactor;
    y = y(:).'; v = v(:).'*scaleFactor;
    z = z(:).'; w = w(:).'*scaleFactor;
end
% ==============================================================================
function [m2t, str] = drawErrorBars(m2t, h)
    % Takes care of MATLAB's error bar plots.
    % Octave's error bar plots are handled as well.
    [m2t, str] = drawLine(m2t, h);
    % Even though this only calls |drawLine|, let's keep this wrapper
    % such that the code is easier to read where it is called.
end
% ==============================================================================
function [yDeviations] = getYDeviations(h)
    % Retrieves upper/lower uncertainty data

    upDev = getOrDefault(h, 'UData', []);
    loDev = getOrDefault(h, 'LData', []);

    yDeviations = [upDev(:), loDev(:)];
end
% ==============================================================================
function [m2t, str] = drawEllipse(m2t, handle)
    % Takes care of MATLAB's ellipse annotations.

    drawOptions = opts_new();

    p = get(handle,'position');
    radius = p([3 4]) / 2;
    center = p([1 2]) + radius;

    color = get(handle, 'Color');
    [m2t, xcolor] = getColor(m2t, handle, color, 'patch');
    [m2t, lineOptions] = getLineOptions(m2t, handle);

    filling = get(handle, 'FaceColor');

    % Has a filling?
    if isNone(filling)
        drawOptions = opts_add(drawOptions, xcolor);
        drawCommand = '\draw';
    else
        [m2t, xcolorF] = getColor(m2t, handle, filling, 'patch');
        drawOptions = opts_add(drawOptions, 'draw', xcolor);
        drawOptions = opts_add(drawOptions, 'fill', xcolorF);

        drawCommand = '\filldraw';
    end
    drawOptions = opts_merge(drawOptions, lineOptions);

    opt = opts_print(drawOptions);

    str = sprintf('%s [%s] (axis cs:%g,%g) ellipse [x radius=%g, y radius=%g];\n', ...
        drawCommand, opt, center, radius);
end
% ==============================================================================
function [m2t, str] = drawTextarrow(m2t, handle)
    % Takes care of MATLAB's textarrow annotations.

    % handleAllChildren to draw the arrow
    [m2t, str] = handleAllChildren(m2t, handle);

    % handleAllChildren ignores the text, unless hidden strings are shown
    if ~m2t.args.showHiddenStrings
        child = findall(handle, 'type', 'text');
        [m2t, str{end+1}] = drawText(m2t, child);
    end
end
% ==============================================================================
function [m2t, drawOptions] = getPatchDrawOptions(m2t, h, drawOptions)
    % Determines the reoccurring draw options usually applied when drawing
    % a patch/area/bar. These include EdgeColor, LineType, FaceColor/Alpha

    % Get object for color;
    if ~isempty(allchild(h))
        % quite oddly, before MATLAB R2014b this value is stored in a child
        % patch and not in the object itself
        obj = allchild(h);
    else % R2014b and newer
        obj = h;
    end

    % Get the object type
    type = get(h, 'Type');

    % Face Color (inside of area)
    faceColor          = get(obj, 'FaceColor');
    [m2t, drawOptions] = setColor(m2t, h, drawOptions, 'fill', faceColor, 'none');

    % FaceAlpha (Not applicable for MATLAB2014a/b)
    faceAlpha = getOrDefault(h, 'FaceAlpha', 'none');
    if ~isNone(faceColor) && isnumeric(faceAlpha) && faceAlpha ~= 1.0
        drawOptions = opts_add(drawOptions, 'fill opacity', sprintf(m2t.ff,faceAlpha));
    end

    % Define linestyle
    [lineStyle, isDefaultLS] = getAndCheckDefault(type, h, 'LineStyle', '-');
    if isNone(lineStyle)
        drawOptions = opts_add(drawOptions, 'draw', 'none');
    elseif ~isDefaultLS
        drawOptions = opts_add(drawOptions, translateLineStyle(lineStyle));
    end

    % Check for the edge color. Only plot it if it is different from the
    % face color and if there is a linestyle
    edgeColor = get(h, 'EdgeColor');
    if ~isNone(lineStyle) && ~isNone(edgeColor) && ~strcmpi(edgeColor,faceColor)
        [m2t, drawOptions] = setColor(m2t, h, drawOptions, 'draw', edgeColor, 'none');
    end

    % Add 'area legend' to the options as otherwise the legend indicators
    % will just highlight the edges.
    if strcmpi(type, 'bar') || strcmpi(type, 'histogram')
        drawOptions = opts_add(drawOptions, 'area legend');
    end
end
% ==============================================================================
function out = linearFunction(X, Y)
    % Return the linear function that goes through (X[1], Y[1]), (X[2], Y[2]).
    out = @(x) (Y(2,:)*(x-X(1)) + Y(1,:)*(X(2)-x)) / (X(2)-X(1));
end
% ==============================================================================
function matlabColormap = pgfplots2matlabColormap(points, rgb, numColors)
    % Translates a Pgfplots colormap to a MATLAB color map.
    matlabColormap = zeros(numColors, 3);
    % Point indices between which to interpolate.
    I = [1, 2];
    f = linearFunction(points(I), rgb(I,:));
    for k = 1:numColors
        x = (k-1)/(numColors-1) * points(end);
        if x > points(I(2))
            I = I + 1;
            f = linearFunction(points(I), rgb(I,:));
        end
        matlabColormap(k,:) = f(x);
    end
end
% ==============================================================================
function pgfplotsColormap = matlab2pgfplotsColormap(m2t, matlabColormap, name)
    % Translates a MATLAB color map into a Pgfplots colormap.

    if nargin < 3 || isempty(name), name = 'mymap'; end

    % First check if we could use a default Pgfplots color map.
    % Unfortunately, MATLAB and Pgfplots color maps will never exactly coincide
    % except to the most simple cases such as blackwhite. This is because of a
    % slight incompatibility of Pgfplots and MATLAB colormaps:
    % In MATLAB, indexing goes from 1 through 64, whereas in Pgfplots you can
    % specify any range, the default ones having something like
    % (0: red, 1: yellow, 2: blue).
    % To specify this exact color map in MATLAB, one would have to put 'red' at
    % 1, blue at 64, and yellow in the middle of the two, 32.5 that is.
    % Not really sure how MATLAB rounds here: 32, 33? Anyways, it will be
    % slightly off and hence not match the Pgfplots color map.
    % As a workaround, build the MATLAB-formatted colormaps of Pgfplots default
    % color maps, and check if matlabColormap is close to it. If yes, take it.

    % For now, comment out the color maps which haven't landed yet in Pgfplots.
    pgfmaps = { %struct('name', 'colormap/autumn', ...
        %       'points', [0,1], ...
        %       'values', [[1,0,0];[1,1,0]]), ...
        %struct('name', 'colormap/bled', ...
        %       'points', 0:6, ...
        %       'values', [[0,0,0];[43,43,0];[0,85,0];[0,128,128];[0,0,170];[213,0,213];[255,0,0]]/255), ...
        %struct('name', 'colormap/bright', ...
        %       'points', 0:7, ...
        %       'values', [[0,0,0];[78,3,100];[2,74,255];[255,21,181];[255,113,26];[147,213,114];[230,255,0];[255,255,255]]/255), ...
        %struct('name', 'colormap/bone', ...
        %       'points', [0,3,6,8], ...
        %       'values', [[0,0,0];[84,84,116];[167,199,199];[255,255,255]]/255), ...
        %struct('name', 'colormap/cold', ...
        %       'points', 0:3, ...
        %       'values', [[0,0,0];[0,0,1];[0,1,1];[1,1,1]]), ...
        %struct('name', 'colormap/copper', ...
        %       'points', [0,4,5], ...
        %       'values', [[0,0,0];[255,159,101];[255,199,127]]/255), ...
        %struct('name', 'colormap/copper2', ...
        %       'points', 0:4, ...
        %       'values', [[0,0,0];[68,62,63];[170,112,95];[207,194,138];[255,255,255]]/255), ...
        %struct('name', 'colormap/hsv', ...
        %       'points', 0:6, ...
        %       'values', [[1,0,0];[1,1,0];[0,1,0];[0,1,1];[0,0,1];[1,0,1];[1,0,0]]), ...
        struct('name', 'colormap/hot', ...
        'points', 0:3, ...
        'values', [[0,0,1];[1,1,0];[1,0.5,0];[1,0,0]]), ... % TODO check this
        struct('name', 'colormap/hot2', ...
        'points', [0,3,6,8], ...
        'values', [[0,0,0];[1,0,0];[1,1,0];[1,1,1]]), ...
        struct('name', 'colormap/jet', ...
        'points', [0,1,3,5,7,8], ...
        'values', [[0,0,128];[0,0,255];[0,255,255];[255,255,0];[255,0,0];[128,0,0]]/255), ...
        struct('name', 'colormap/blackwhite', ...
        'points', [0,1], ...
        'values', [[0,0,0];[1,1,1]]), ...
        struct('name', 'colormap/bluered', ...
        'points', 0:5, ...
        'values', [[0,0,180];[0,255,255];[100,255,0];[255,255,0];[255,0,0];[128,0,0]]/255), ...
        struct('name', 'colormap/cool', ...
        'points', [0,1,2], ...
        'values', [[255,255,255];[0,128,255];[255,0,255]]/255), ...
        struct('name', 'colormap/greenyellow', ...
        'points', [0,1], ...
        'values', [[0,128,0];[255,255,0]]/255), ...
        struct('name', 'colormap/redyellow', ...
        'points', [0,1], ...
        'values', [[255,0,0];[255,255,0]]/255), ...
        struct('name', 'colormap/violet', ...
        'points', [0,1,2], ...
        'values', [[25,25,122];[255,255,255];[238,140,238]]/255) ...
        };

    % The tolerance is a subjective matter of course.
    % Some figures:
    %    * The norm-distance between MATLAB's gray and bone is 6.8e-2.
    %    * The norm-distance between MATLAB's jet and Pgfplots's jet is 2.8e-2.
    %    * The norm-distance between MATLAB's hot and Pgfplots's hot2 is 2.1e-2.
    tol = 5.0e-2;

    for map = pgfmaps
        numColors = size(matlabColormap, 1);
        mmap = pgfplots2matlabColormap(map{1}.points, map{1}.values, numColors);
        alpha = norm(matlabColormap - mmap) / sqrt(numColors);
        if alpha < tol
            userInfo(m2t, 'Found %s to be a pretty good match for your color map (||diff||=%g).', ...
                map{1}.name, alpha);
            pgfplotsColormap = map{1}.name;
            return
        end
    end

    % Build a custom color map.
    % Loop over the data, stop at each spot where the linear
    % interpolation is interrupted, and set a color mark there.
    m = size(matlabColormap, 1);
    steps = [1, 2];
    % A colormap with a single color is valid in MATLAB but an error in
    % pgfplots. Repeating the color produces the desired effect in this
    % case.
    if m==1
        colors=[matlabColormap(1,:);matlabColormap(1,:)];
    else
        colors = [matlabColormap(1,:); matlabColormap(2,:)];
        f = linearFunction(steps, colors);
        k = 3;
        while k <= m
            if norm(matlabColormap(k,:) - f(k)) > 1.0e-10
                % Add the previous step to the color list
                steps(end) = k-1;
                colors(end,:) = matlabColormap(k-1,:);
                steps = [steps, k];
                colors = [colors; matlabColormap(k,:)];
                f = linearFunction(steps(end-1:end), colors(end-1:end,:));
            end
            k = k+1;
        end
        steps(end) = m;
        colors(end,:) = matlabColormap(m,:);
    end

    % Get it in Pgfplots-readable form.
    unit = 'pt';
    colSpecs = cell(length(steps), 1);
    for k = 1:length(steps)
        x = steps(k)-1;
        colSpecs{k} = sprintf('rgb(%d%s)=(%g,%g,%g)', x, unit, colors(k,:));
    end
    pgfplotsColormap = sprintf('colormap={%s}{[1%s] %s}',name, unit, join(m2t, colSpecs, '; '));
end
% ==============================================================================
function [m2t, fontStyle] = getFontStyle(m2t, handle)
    fontStyle = '';
    if strcmpi(get(handle, 'FontWeight'),'Bold')
        fontStyle = sprintf('%s\\bfseries',fontStyle);
    end
    if strcmpi(get(handle, 'FontAngle'), 'Italic')
        fontStyle = sprintf('%s\\itshape',fontStyle);
    end
    if ~all(get(handle, 'Color')==0)
        color = get(handle, 'Color');
        [m2t, col] = getColor(m2t, handle, color, 'patch');
        fontStyle = sprintf('%s\\color{%s}', fontStyle, col);
    end
    if m2t.args.strictFontSize
        fontSize  = get(handle,'FontSize');
        fontUnits = matlab2texUnits(get(handle,'FontUnits'), 'pt');
        fontStyle = sprintf('\\fontsize{%d%s}{1em}%s\\selectfont',fontSize,fontUnits,fontStyle);
    else
        % don't try to be smart and "translate" MATLAB font sizes to proper LaTeX
        % ones: it cannot be done. LaTeX uses semantic sizes (e.g. \small)
        % whose actual dimensions depend on the document style, context, ...
    end

    if ~isempty(fontStyle)
        fontStyle = opts_add(opts_new, 'font', fontStyle);
    else
        fontStyle = opts_new();
    end
end
% ==============================================================================
function axisOptions = getColorbarOptions(m2t, handle)

    % begin collecting axes options
    axisOptions = opts_new();
    cbarStyleOptions = opts_new();

    [cbarTemplate, cbarStyleOptions] = getColorbarPosOptions(handle, ...
                                                cbarStyleOptions);

    % axis label and direction
    if isHG2
        % VERSION: Starting from R2014b there is only one field `label`.
        % The colorbar's position determines, if it should be a x- or y-label.

        if strcmpi(cbarTemplate, 'horizontal')
            labelOption = 'xlabel';
        else
            labelOption = 'ylabel';
        end
        [m2t, cbarStyleOptions] = getLabel(m2t, handle, cbarStyleOptions, labelOption);

        % direction
        dirString = get(handle, 'Direction');
        if ~strcmpi(dirString, 'normal') % only if not 'normal'
            if strcmpi(cbarTemplate, 'horizontal')
                dirOption = 'x dir';
            else
                dirOption = 'y dir';
            end
            cbarStyleOptions = opts_add(cbarStyleOptions, dirOption, dirString);
        end

        % TODO HG2: colorbar ticks and colorbar tick labels

    else
        % VERSION: Up to MATLAB R2014a and OCTAVE
        [m2t, xo] = getAxisOptions(m2t, handle, 'x');
        [m2t, yo] = getAxisOptions(m2t, handle, 'y');
        xyo = opts_merge(xo, yo);
        xyo = opts_remove(xyo, 'xmin','xmax','xtick','ymin','ymax','ytick');

        cbarStyleOptions = opts_merge(cbarStyleOptions, xyo);
    end

    % title
    [m2t, cbarStyleOptions] = getTitle(m2t, handle, cbarStyleOptions);

    if m2t.args.strict
        % Sampled colors.
        numColors = size(m2t.current.colormap, 1);
        axisOptions = opts_add(axisOptions, 'colorbar sampled');
        cbarStyleOptions = opts_add(cbarStyleOptions, 'samples', ...
            sprintf('%d', numColors+1));

        if ~isempty(cbarTemplate)
            userWarning(m2t, ...
-               'Pgfplots cannot deal with more than one colorbar option yet.');
            %FIXME: can we get sampled horizontal color bars to work?
            %FIXME: sampled colorbars should be inferred, not by using strict!
        end
    end

    % Merge them together in axisOptions.
    axisOptions = opts_add(axisOptions, strtrim(['colorbar ', cbarTemplate]));

    if ~isempty(cbarStyleOptions)
        axisOptions = opts_addSubOpts(axisOptions, ...
                                   'colorbar style', cbarStyleOptions);
    end

    % do _not_ handle colorbar's children
end
% ==============================================================================
function [cbarTemplate, cbarStyleOptions] = getColorbarPosOptions(handle, cbarStyleOptions)
    % set position, ticks etc. of a colorbar
    loc = get(handle, 'Location');
    cbarTemplate = '';

    switch lower(loc) % case insensitive (MATLAB: CamelCase, Octave: lower case)
        case 'north'
            cbarTemplate = 'horizontal';
            cbarStyleOptions = opts_add(cbarStyleOptions, 'at',...
                '{(0.5,0.97)}');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'anchor',...
                'north');
            cbarStyleOptions = opts_add(cbarStyleOptions,...
                'xticklabel pos', 'lower');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'width',...
                '0.97*\pgfkeysvalueof{/pgfplots/parent axis width}');
        case 'south'
            cbarTemplate = 'horizontal';
            cbarStyleOptions = opts_add(cbarStyleOptions, 'at',...
                '{(0.5,0.03)}');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'anchor', ...
                'south');
            cbarStyleOptions = opts_add(cbarStyleOptions, ...
                'xticklabel pos','upper');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'width',...
                '0.97*\pgfkeysvalueof{/pgfplots/parent axis width}');
        case 'east'
            cbarTemplate = 'right';
            cbarStyleOptions = opts_add(cbarStyleOptions, 'at',...
                '{(0.97,0.5)}');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'anchor', ...
                'east');
            cbarStyleOptions = opts_add(cbarStyleOptions, ...
                'xticklabel pos','left');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'width',...
                '0.97*\pgfkeysvalueof{/pgfplots/parent axis width}');
        case 'west'
            cbarTemplate = 'left';
            cbarStyleOptions = opts_add(cbarStyleOptions, 'at',...
                '{(0.03,0.5)}');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'anchor',...
                'west');
            cbarStyleOptions = opts_add(cbarStyleOptions,...
                'xticklabel pos', 'right');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'width',...
                '0.97*\pgfkeysvalueof{/pgfplots/parent axis width}');
        case 'eastoutside'
            %cbarTemplate = 'right';
        case 'westoutside'
            cbarTemplate = 'left';
        case 'northoutside'
            % TODO move to top
            cbarTemplate = 'horizontal';
            cbarStyleOptions = opts_add(cbarStyleOptions, 'at',...
                '{(0.5,1.03)}');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'anchor',...
                'south');
            cbarStyleOptions = opts_add(cbarStyleOptions,...
                'xticklabel pos', 'upper');
        case 'southoutside'
            cbarTemplate = 'horizontal';
        case 'manual'
            origUnits = get(handle,'Units');
            assocAxes = get(handle,'Axes');
            origAxesUnits = get(assocAxes,'Units');
            set(handle,'Units','centimeters');        % Make sure we have
            set(assocAxes,'Units','centimeters');     % same units
            cbarDim = pos2dims(get(handle,'Position'));
            cbarAxesDim = pos2dims(get(assocAxes,'Position'));
            set(handle,'Units',origUnits);            % Restore original
            set(assocAxes,'Units',origAxesUnits);     % units

            center = @(dims) (dims.left + dims.right)/2;
            centerCbar = center(cbarDim);
            centerAxes = center(cbarAxesDim);

            % Cases of colorbar axis locations (in or out) depending on center
            % of colorbar relative to the center it's associated axes.
            % According to matlab manual (R2016a) colorbars with Location 'manual'
            % can only be vertical.
            axisLoc = getOrDefault(handle, 'AxisLocation', 'out');
            if centerCbar < centerAxes
                if strcmp(axisLoc,'in')
                    cbarTemplate = 'right';
                else
                    cbarTemplate = 'left';
                end
            else
                if strcmp(axisLoc,'in')
                    cbarTemplate = 'left';
                else
                    cbarTemplate = 'right';
                end
            end

            % Using positions relative to associated axes
            calcRelPos = @(pos1,pos2,ext2) (pos1-pos2)/ext2; 
            cbarRelPosX = calcRelPos(cbarDim.left,cbarAxesDim.left,cbarAxesDim.width);
            cbarRelPosY = calcRelPos(cbarDim.bottom,cbarAxesDim.bottom,cbarAxesDim.height);
            cbarRelHeight = cbarDim.height/cbarAxesDim.height;
            
            cbarStyleOptions = opts_add(cbarStyleOptions, 'anchor',...
                'south west');
            cbarStyleOptions = opts_add(cbarStyleOptions, 'at',...
                ['{(' formatDim(cbarRelPosX) ','...
                      formatDim(cbarRelPosY) ')}']);
            cbarStyleOptions = opts_add(cbarStyleOptions, 'height',...
                [formatDim(cbarRelHeight),...
                '*\pgfkeysvalueof{/pgfplots/parent axis height}']);

        otherwise
            error('matlab2tikz:getColorOptions:unknownLocation',...
                'getColorbarOptions: Unknown ''Location'' %s.', loc)
    end
end
% ==============================================================================
function [m2t, xcolor] = getColor(m2t, handle, color, mode)
    % Handles MATLAB colors and makes them available to TikZ.
    % This includes translation of the color value as well as explicit
    % definition of the color if it is not available in TikZ by default.
    %
    % The variable 'mode' essentially determines what format 'color' can
    % have. Possible values are (as strings) 'patch' and 'image'.

    % check if the color is straight given in rgb
    % -- notice that we need the extra NaN test with respect to the QUIRK
    %    below
    if isRGBTuple(color)
        % everything alright: rgb color here
        [m2t, xcolor] = rgb2colorliteral(m2t, color);
    else
        switch lower(mode)
            case 'patch'
                [m2t, xcolor] = patchcolor2xcolor(m2t, color, handle);
            case 'image'

                m = size(color,1);
                n = size(color,2);
                xcolor = cell(m, n);

                if ndims(color) == 3
                    for i = 1:m
                        for j = 1:n
                            [m2t, xc] = rgb2colorliteral(m2t, color(i,j, :));
                            xcolor{i, j} = xc;
                        end
                    end
                elseif ndims(color) <= 2
                    [m2t, colorindex] = cdata2colorindex(m2t, color, handle);
                    for i = 1:m
                        for j = 1:n
                            [m2t, xc] = rgb2colorliteral(m2t, m2t.current.colormap(colorindex(i,j), :));
                            xcolor{i, j} = xc;
                        end
                    end
                else
                    error('matlab2tikz:getColor:image:colorDims',...
                        'Image color data cannot have more than 3 dimensions');
                end
            otherwise
                error(['matlab2tikz:getColor', ...
                    'Argument ''mode'' has illegal value ''%s''.'], ...
                    mode);
        end
    end
end
% ==============================================================================
function [m2t, xcolor] = patchcolor2xcolor(m2t, color, patchhandle)
    % Transforms a color of the edge or the face of a patch to an xcolor literal.
    if isnumeric(color)
        [m2t, xcolor] = rgb2colorliteral(m2t, color);
    elseif ischar(color)
        switch color
            case 'flat'
                cdata  = getCDataWithFallbacks(patchhandle);
                color1 = cdata(1,1);
                % RGB cdata
                if ndims(cdata) == 3 && all(size(cdata) == [1,1,3])
                    [m2t,xcolor] = rgb2colorliteral(m2t, cdata);
                    % All same color
                elseif all(isnan(cdata) | abs(cdata-color1)<1.0e-10)
                    [m2t, colorindex] = cdata2colorindex(m2t, color1, patchhandle);
                    [m2t, xcolor] = rgb2colorliteral(m2t, m2t.current.colormap(colorindex, :));
                else
                    % Don't return anything meaningful and count on the caller
                    % to make something of it.
                    xcolor = [];
                end

            case 'auto'
                try
                    color = get(patchhandle, 'Color');
                catch
                    % From R2014b use an undocumented property if Color is
                    % not present
                    color = get(patchhandle, 'AutoColor');
                end
                [m2t, xcolor] = rgb2colorliteral(m2t, color);

            case 'none'
                % Before, we used to throw an error here. However, probably this
                % is not necessary and actually harmful (#739).
                xcolor = 'none';

            otherwise
                error('matlab2tikz:anycolor2rgb:UnknownColorModel',...
                'Don''t know how to handle the color model ''%s''.',color);
        end
    else
        error('patchcolor2xcolor:illegalInput', ...
            'Input argument ''color'' not a string or numeric.');
    end
end
% ==============================================================================
function cdata = getCDataWithFallbacks(patchhandle)
    % Looks for CData at different places
    cdata = getOrDefault(patchhandle, 'CData', []);

    if isempty(cdata) || ~isnumeric(cdata)
        child = allchild(patchhandle);
        cdata = get(child, 'CData');
    end
    if isempty(cdata) || ~isnumeric(cdata)
        % R2014b+: CData is implicit by the ordering of the siblings
        siblings = allchild(get(patchhandle, 'Parent'));
        cdata = find(siblings(end:-1:1)==patchhandle);
    end
end
% ==============================================================================
function [m2t, colorindex] = cdata2colorindex(m2t, cdata, imagehandle)
    % Transforms a color in CData format to an index in the color map.
    % Only does something if CDataMapping is 'scaled', really.

    if ~isnumeric(cdata) && ~islogical(cdata)
        error('matlab2tikz:cdata2colorindex:unknownCDataType',...
            'Don''t know how to handle CData ''%s''.',cdata);
    end

    axeshandle = m2t.current.gca;

    % -----------------------------------------------------------------------
    % For the following, see, for example, the MATLAB help page for 'image',
    % section 'Image CDataMapping'.
    try
        mapping = get(imagehandle, 'CDataMapping');
    catch
        mapping = 'scaled';
    end
    switch mapping
        case 'scaled'
            % need to scale within clim
            % see MATLAB's manual page for caxis for details
            clim = get(axeshandle, 'clim');
            m = size(m2t.current.colormap, 1);
            colorindex = zeros(size(cdata));
            idx1 = cdata <= clim(1);
            idx2 = cdata >= clim(2);
            idx3 = ~idx1 & ~idx2;
            colorindex(idx1) = 1;
            colorindex(idx2) = m;
            % cdata may be of type uint8. Convert to double to avoid
            % getting binary indices
            colorindex(idx3) = fix(double(cdata(idx3)-clim(1)) / (clim(2)-clim(1)) *m) ...
                + 1;
        case 'direct'
            % direct index
            colorindex = cdata;

        otherwise
            error('matlab2tikz:anycolor2rgb:unknownCDataMapping',...
                'Unknown CDataMapping ''%s''.',cdatamapping);
    end
end
% ==============================================================================
function [m2t, key, legendOpts] = getLegendOpts(m2t, handle)
    lStyle = opts_new();

    lStyle = getLegendPosition(m2t, handle, lStyle);
    lStyle = getLegendOrientation(m2t, handle, lStyle);
    lStyle = getLegendEntryAlignment(m2t, handle, lStyle);

    % If the plot has 'legend boxoff', we have the 'not visible'
    % property, so turn off line and background fill.
    if ~isVisible(handle) || isOff(get(handle,'box'))
        lStyle = opts_add(lStyle, 'fill', 'none');
        lStyle = opts_add(lStyle, 'draw', 'none');
    else
        % handle colors
        [edgeColor, isDfltEdge] = getAndCheckDefault('Legend', handle, ...
                                                     'EdgeColor', [1 1 1]);
        if isNone(edgeColor)
            lStyle = opts_add(lStyle, 'draw', 'none');

        elseif ~isDfltEdge
            [m2t, col] = getColor(m2t, handle, edgeColor, 'patch');
            lStyle = opts_add(lStyle, 'draw', col);
        end

        [fillColor, isDfltFill] = getAndCheckDefault('Legend', handle, ...
                                                     'Color', [1 1 1]);
        if isNone(fillColor)
            lStyle = opts_add(lStyle, 'fill', 'none');

        elseif ~isDfltFill
            [m2t, col] = getColor(m2t, handle, fillColor, 'patch');
            lStyle = opts_add(lStyle, 'fill', col);
        end
    end
    % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

    key = 'legend style';
    legendOpts = opts_print(lStyle);
    legendOpts = ['{', legendOpts, '}'];
    %TODO: just pass out the `lStyle` instead of `legendOpts`
end
% ==============================================================================
function [lStyle] = getLegendOrientation(m2t, handle, lStyle)
    % handle legend orientation
    ori = get(handle, 'Orientation');
    switch lower(ori)
        case 'horizontal'
            numLegendEntries = sprintf('%d',length(get(handle, 'String')));
            lStyle = opts_add(lStyle, 'legend columns', numLegendEntries);

        case 'vertical'
            % Use default.
        otherwise
            userWarning(m2t, [' Unknown legend orientation ''',ori,'''' ...
                '. Choosing default (vertical).']);
    end
end
% ==============================================================================
function [lStyle] = getLegendPosition(m2t, handle, lStyle)
    % handle legend location
    % #COMPLEX: just a big switch-case
    loc  = get(handle, 'Location');
    dist = 0.03;  % distance to to axes in normalized coordinates
    % MATLAB(R)'s keywords are camel cased (e.g., 'NorthOutside'), in Octave
    % small cased ('northoutside'). Hence, use lower() for uniformity.
    switch lower(loc)
        case 'northeast'
            return % don't do anything in this (default) case
        case 'northwest'
            position = [dist, 1-dist];
            anchor   = 'north west';
        case 'southwest'
            position = [dist, dist];
            anchor   = 'south west';
        case 'southeast'
            position = [1-dist, dist];
            anchor   = 'south east';
        case 'north'
            position = [0.5, 1-dist];
            anchor   = 'north';
        case 'east'
            position = [1-dist, 0.5];
            anchor   = 'east';
        case 'south'
            position = [0.5, dist];
            anchor   = 'south';
        case 'west'
            position = [dist, 0.5];
            anchor   = 'west';
        case 'northoutside'
            position = [0.5, 1+dist];
            anchor = 'south';
        case 'southoutside'
            position = [0.5, -dist];
            anchor = 'north';
        case 'eastoutside'
            position = [1+dist, 0.5];
            anchor = 'west';
        case 'westoutside'
            position = [-dist, 0.5];
            anchor = 'east';
        case 'northeastoutside'
            position = [1+dist, 1];
            anchor = 'north west';
        case 'northwestoutside'
            position = [-dist, 1];
            anchor = 'north east';
        case 'southeastoutside'
            position = [1+dist, 0];
            anchor = 'south west';
        case 'southwestoutside'
            position = [-dist, 0];
            anchor = 'south east';
        case 'none'
            legendPos = get(handle, 'Position');
            unit = get(handle, 'Units');
            if isequal(unit, 'normalized')
                position = legendPos(1:2);
            else
                % Calculate where the legend is located w.r.t. the axes.
                axesPos = get(m2t.current.gca, 'Position');
                axesUnit = get(m2t.current.gca, 'Units');
                % Convert to legend unit
                axesPos = convertUnits(axesPos, axesUnit, unit);
                % By default, the axes position is given w.r.t. to the figure,
                % and so is the legend.
                position = (legendPos(1:2)-axesPos(1:2)) ./ axesPos(3:4);
            end
            anchor = 'south west';
        case {'best','bestoutside'}
            % TODO: Implement these.
            % The position could be determined by means of 'Position' and/or
            % 'OuterPosition' of the legend handle; in fact, this could be made
            % a general principle for all legend placements.
            userWarning(m2t, [sprintf(' Option ''%s'' not yet implemented.',loc),         ...
                ' Choosing default.']);
            return % use defaults

        otherwise
            userWarning(m2t, [' Unknown legend location ''',loc,''''           ...
                '. Choosing default.']);
            return % use defaults
    end

    % set legend position
    %TODO: shouldn't this include units?
    lStyle = opts_add(lStyle, 'at',  sprintf('{(%s,%s)}', ...
                        formatDim(position(1)), formatDim(position(2))));
    lStyle = opts_add(lStyle, 'anchor', anchor);

end
% ==============================================================================
function [lStyle] = getLegendEntryAlignment(m2t, handle, lStyle)
    % determines the text and picture alignment inside a legend
    textalign = '';
    pictalign = '';
    switch getEnvironment
        case 'Octave'
            % Octave allows to change the alignment of legend text and
            % pictograms using legend('left') and legend('right')
            textpos = get(handle, 'textposition');
            switch lower(textpos)
                case 'left'
                    % pictogram right of flush right text
                    textalign = 'right';
                    pictalign = 'right';
                case 'right'
                    % pictogram left of flush left text (default)
                    textalign = 'left';
                    pictalign = 'left';
                otherwise
                    userWarning(m2t, ...
                        ['Unknown legend text position ''',...
                        textpos, '''. Choosing default.']);
            end
        case 'MATLAB'
            % does not specify text/pictogram alignment in legends
        otherwise
            errorUnknownEnvironment();
    end

    % set alignment of legend text and pictograms, if available
    if ~isempty(textalign) && ~isempty(pictalign)
        lStyle = opts_add(lStyle, 'legend cell align', textalign);
        lStyle = opts_add(lStyle, 'align', textalign);
        lStyle = opts_add(lStyle, 'legend plot pos', pictalign);
    else
        % Make sure the entries are flush left (default MATLAB behavior).
        % This is also import for multiline legend entries: Without alignment
        % specification, the TeX document won't compile.
        % 'legend plot pos' is not set explicitly, since 'left' is default.
        lStyle = opts_add(lStyle, 'legend cell align', 'left');
        lStyle = opts_add(lStyle, 'align', 'left');
    end
end
% ==============================================================================
function [pTicks, pTickLabels] = ...
    matlabTicks2pgfplotsTicks(m2t, ticks, tickLabels, isLogAxis, tickLabelMode)
    % Converts MATLAB style ticks and tick labels to pgfplots style (if needed)
    if isempty(ticks)
        pTicks      = '\empty';
        pTickLabels = [];
        return
    end

    % set ticks + labels
    pTicks = join(m2t, num2cell(ticks), ',');

    % if there's no specific labels, return empty
    if isempty(tickLabels) || (length(tickLabels)==1 && isempty(tickLabels{1}))
        pTickLabels = '\empty';
        return
    end

    % sometimes tickLabels are cells, sometimes plain arrays
    % -- unify this to cells
    if ischar(tickLabels)
        tickLabels = strtrim(mat2cell(tickLabels,                  ...
            ones(size(tickLabels,1), 1), ...
            size(tickLabels, 2)          ...
            ) ...
            );
    end

    ticks = removeSuperfluousTicks(ticks, tickLabels);

    isNeeded = isTickLabelsNecessary(m2t, ticks, tickLabels, isLogAxis);

    pTickLabels = formatPgfTickLabels(m2t, isNeeded, tickLabels, ...
        isLogAxis, tickLabelMode);
end
% ==============================================================================
function bool = isTickLabelsNecessary(m2t, ticks, tickLabels, isLogAxis)
    % Check if tickLabels are really necessary (and not already covered by
    % the tick values themselves).
    bool = false;

    k = find(ticks ~= 0.0, 1); % get an index with non-zero tick value
    if isLogAxis || isempty(k) % only a 0-tick
        scalingFactor = 1;
    else
        % When plotting axis, MATLAB might scale the axes by a factor of ten,
        % say 10^n, and plot a 'x 10^k' next to the respective axis. This is
        % common practice when the tick marks are really large or small
        % numbers.
        % Unfortunately, MATLAB doesn't contain the information about the
        % scaling anywhere in the plot, and at the same time the {x,y}TickLabels
        % are given as t*10^k, thus no longer corresponding to the actual
        % value t.
        % Try to find the scaling factor here. This is then used to check
        % whether or not explicit {x,y}TickLabels are really necessary.
        s = str2double(tickLabels{k});
        scalingFactor = ticks(k)/s;
        % check if the factor is indeed a power of 10
        S = log10(scalingFactor);
        if abs(round(S)-S) > m2t.tol
            scalingFactor = 1.0;
        end
    end

    for k = 1:min(length(ticks),length(tickLabels))
        % Don't use str2num here as then, literal strings as 'pi' get
        % legally transformed into 3.14... and the need for an explicit
        % label will not be recognized. str2double returns a NaN for 'pi'.
        if isLogAxis
            s = 10^(str2double(tickLabels{k}));
        else
            s = str2double(tickLabels{k});
        end
        if isnan(s)  ||  abs(ticks(k)-s*scalingFactor) > m2t.tol
            bool = true;
            return;
        end
    end
end
% ==============================================================================
function pTickLabels = formatPgfTickLabels(m2t, plotLabelsNecessary, ...
        tickLabels, isLogAxis, tickLabelMode)
    % formats the tick labels for pgfplots
    if plotLabelsNecessary
        for k = 1:length(tickLabels)
            % Turn tickLabels from cells containing a cell into
            % cells containing strings
            if isnumeric(tickLabels{k})
                tickLabels(k) = num2str(tickLabels{k});
            elseif iscell(tickLabels{k})
                tickLabels(k) = tickLabels{k};
            end
            % If the axis is logscaled, MATLAB does not store the labels,
            % but the exponents to 10
            if isLogAxis && strcmpi(tickLabelMode,'auto')
                tickLabels{k} = sprintf('$10^{%s}$', str);
            end
        end
        tickLabels = cellfun(@(l)(sprintf('{%s}',l)), tickLabels, ...
            'UniformOutput', false);
        pTickLabels = join(m2t, tickLabels, ',');
    else
        pTickLabels = [];
    end
end
% ==============================================================================
function ticks = removeSuperfluousTicks(ticks, tickLabels)
    % What MATLAB does when the number of ticks and tick labels is not the same,
    % is somewhat unclear. Cut of the first entries to fix bug
    %     https://github.com/matlab2tikz/matlab2tikz/issues/161,
    m = length(ticks);
    n = length(tickLabels);
    if n < m
        ticks = ticks(m-n+1:end);
    end
end
% ==============================================================================
function tikzLineStyle = translateLineStyle(matlabLineStyle)
    if(~ischar(matlabLineStyle))
        error('matlab2tikz:translateLineStyle:NotAString',...
            'Variable matlabLineStyle is not a string.');
    end

    switch (matlabLineStyle)
        case 'none'
            tikzLineStyle = '';
        case '-'
            tikzLineStyle = 'solid';
        case '--'
            tikzLineStyle = 'dashed';
        case ':'
            tikzLineStyle = 'dotted';
        case '-.'
            tikzLineStyle = 'dashdotted';
        otherwise
            error('matlab2tikz:translateLineStyle:UnknownLineStyle',...
                'Unknown matlabLineStyle ''%s''.', matlabLineStyle);
    end
end
% ==============================================================================
function [m2t, table, opts] = makeTable(m2t, varargin)
    %   [m2t,table,opts] = makeTable(m2t, 'name1', data1, 'name2', data2, ...)
    %   [m2t,table,opts] = makeTable(m2t, {'name1','name2',...}, {data1, data2, ...})
    %   [m2t,table,opts] = makeTable(m2t, {'name1','name2',...}, [data1(:), data2(:), ...])
    %
    %  Returns m2t structure, formatted table and table options.
    %  When all the names are empty, no header is printed
    [variables, data] = parseInputsForTable_(varargin{:});
    opts = opts_new();

    COLSEP = sprintf('\t');
    if m2t.args.externalData
        ROWSEP = sprintf('\n');
    else
        ROWSEP = sprintf('\\\\\n');
        opts = opts_add(opts, 'row sep','crcr');
    end

    nColumns = numel(data);
    nRows    = cellfun(@numel, data);
    if ~all(nRows==nRows(1))
        error('matlab2tikz:makeTableDifferentNumberOfRows',...
            'Different data lengths [%s].', num2str(nRows));
    end
    nRows = nRows(1);

    FORMAT = repmat({m2t.ff}, 1, nColumns);
    FORMAT(cellfun(@isCellOrChar, data)) = {'%s'};
    FORMAT = join(m2t, FORMAT, COLSEP);
    if all(cellfun(@isempty, variables))
        header = {};
    else
        header = {join(m2t, variables, COLSEP)};
    end

    table = cell(nRows,1);
    for iRow = 1:nRows
        thisData = cell(1,nColumns);
        for jCol = 1:nColumns
            thisData{1,jCol} = data{jCol}(iRow);
        end
        table{iRow} = sprintf(FORMAT, thisData{:});
    end
    table = lower(table); % convert NaN and Inf to lower case for TikZ
    table = [join(m2t, [header;table], ROWSEP) ROWSEP];

    if m2t.args.externalData
        % output data to external file
        [m2t, fileNum] = incrementGlobalCounter(m2t, 'tsvFile');
        [filename, latexFilename] = externalFilename(m2t, fileNum, '.tsv');

        % write the data table to an external file
        fid = fileOpenForWrite(m2t, filename);
        finally_fclose_fid = onCleanup(@() fclose(fid));

        fprintf(fid, '%s', table);

        % put the filename in the TikZ output
        table = latexFilename;
    else
        % output data with "%newline" prepended for formatting consistency
        % do NOT prepend another newline in the output: LaTeX will crash.
        table = sprintf('%%\n%s', table);
    end
end
% ==============================================================================
function [variables, data] = parseInputsForTable_(varargin)
    % parse input arguments for |makeTable|
    if numel(varargin) == 2 % cell syntax
        variables = varargin{1};
        data      = varargin{2};
        if ischar(variables)
            % one variable, one data vector -> (cell, cell)
            variables = {variables};
            data      = {data};
        elseif iscellstr(variables) && ~iscell(data)
            % multiple variables, one data matrix -> (cell, cell) by column
            data = num2cell(data, 1);
        end
    else % key-value syntax
        variables = varargin(1:2:end-1);
        data      = varargin(2:2:end);
    end
end
% ==============================================================================
function [path, texpath] = externalFilename(m2t, counter, extension)
    % generates a file name for an external data file and its relative TeX path

    [dummy, name] = fileparts(m2t.tikzFileName); %#ok
    baseFilename  = [name '-' num2str(counter) extension];
    path    = fullfile(m2t.dataPath, baseFilename);
    texpath = TeXpath(fullfile(m2t.relativeDataPath, baseFilename));
end
% ==============================================================================
function [names,definitions] = dealColorDefinitions(mergedColorDefs)
    if isempty(mergedColorDefs)
        mergedColorDefs = {};
    end
    [names,definitions] = cellfun(@(x)(deal(x{:})),  mergedColorDefs, ...
        'UniformOutput', false);
end
% ==============================================================================
function [m2t, colorLiteral] = rgb2colorliteral(m2t, rgb)
    % Translates an rgb value to an xcolor literal
    %
    % Possible outputs:
    %  - xcolor literal color, e.g. 'blue'
    %  - mixture of 2 previously defined colors, e.g. 'red!70!green'
    %  - a newly defined color, e.g. 'mycolor10'

    % Take a look at xcolor.sty for the color definitions.
    % In xcolor.sty some colors are defined in CMYK space and approximated
    % crudely for RGB color space. So it is better to redefine those colors
    % instead of using xcolor's:
    %    'cyan' , 'magenta', 'yellow', 'olive'
    %    [0,1,1], [1,0,1]  , [1,1,0] , [0.5,0.5,0]

    xcolColorNames = {'white', 'black', 'red', 'green', 'blue', ...
                      'brown', 'lime', 'orange', 'pink', ...
                      'purple', 'teal', 'violet', ...
                      'darkgray', 'gray', 'lightgray'};
    xcolColorSpecs = {[1,1,1], [0,0,0], [1,0,0], [0,1,0], [0,0,1], ...
                      [0.75,0.5,0.25], [0.75,1,0], [1,0.5,0], [1,0.75,0.75], ...
                      [0.75,0,0.25], [0,0.5,0.5], [0.5,0,0.5], ...
                      [0.25,0.25,0.25], [0.5,0.5,0.5], [0.75,0.75,0.75]};

    colorNames = [xcolColorNames, m2t.color.extraNames];
    colorSpecs = [xcolColorSpecs, m2t.color.extraSpecs];

    %% check if rgb is a predefined color
    for kColor = 1:length(colorSpecs)
        Ck = colorSpecs{kColor}(:);
        if max(abs(Ck - rgb(:))) < m2t.color.precision
            colorLiteral = colorNames{kColor};
            return % exact color was predefined
        end
    end

    %% check if the color is a linear combination of two already defined colors
    for iColor = 1:length(colorSpecs)
        for jColor = iColor+1:length(colorSpecs)
            Ci = colorSpecs{iColor}(:);
            Cj = colorSpecs{jColor}(:);

            % solve color mixing equation `Ck = p * Ci + (1-p) * Cj` for p
            p  = (Ci-Cj) \ (rgb(:)-Cj);
            p  = round(100*p)/100;  % round to a percentage
            Ck = p * Ci + (1-p)*Cj; % approximated mixed color

            if p <= 1 && p >= 0 && max(abs(Ck(:) - rgb(:))) < m2t.color.precision
                colorLiteral = sprintf('%s!%d!%s', colorNames{iColor}, round(p*100), ...
                    colorNames{jColor});
                return % linear combination found
            end
        end
    end

    %% Define colors that are not a linear combination of two known colors
    colorLiteral = sprintf('mycolor%d', length(m2t.color.extraNames)+1);
    m2t.color.extraNames{end+1} = colorLiteral;
    m2t.color.extraSpecs{end+1} = rgb;
end
% ==============================================================================
function newstr = join(m2t, cellstr, delimiter)
    % This function joins a cell of strings to a single string (with a
    % given delimiter in between two strings, if desired).
    %
    % Example of usage:
    %              join(m2t, cellstr, ',')
    newstr = m2tstrjoin(cellstr, delimiter, m2t.ff);
end
% ==============================================================================
function [width, height, unit] = getNaturalFigureDimension(m2t)
    % Returns the size of figure (in inch)
    % To stay compatible with getNaturalAxesDimensions, the unit 'in' is
    % also returned.

    % Get current figure size
    figuresize = get(m2t.current.gcf, 'Position');
    figuresize = figuresize([3 4]);
    figureunit = get(m2t.current.gcf, 'Units');

    % Convert Figure Size
    unit = 'in';
    figuresize = convertUnits(figuresize, figureunit, unit);

    % Split size into width and height
    width  = figuresize(1);
    height = figuresize(2);

end
% ==============================================================================
function dimension = getFigureDimensions(m2t, widthString, heightString)
    % Returns the physical dimension of the figure.

    [width, height, unit] = getNaturalFigureDimension(m2t);

    % get the natural width-height ration of the plot
    axesWidthHeightRatio = width / height;
    % check matlab2tikz arguments
    if ~isempty(widthString)
        width = extractValueUnit(widthString);
    end
    if ~isempty(heightString)
        height = extractValueUnit(heightString);
    end

    % prepare the output
    if ~isempty(widthString) && ~isempty(heightString)
        dimension.x.unit  = width.unit;
        dimension.x.value = width.value;
        dimension.y.unit  = height.unit;
        dimension.y.value = height.value;
    elseif ~isempty(widthString)
        dimension.x.unit  = width.unit;
        dimension.x.value = width.value;
        dimension.y.unit  = width.unit;
        dimension.y.value = width.value / axesWidthHeightRatio;
    elseif ~isempty(heightString)
        dimension.y.unit  = height.unit;
        dimension.y.value = height.value;
        dimension.x.unit  = height.unit;
        dimension.x.value = height.value * axesWidthHeightRatio;
    else % neither width nor height given
        dimension.x.unit  = unit;
        dimension.x.value = width;
        dimension.y.unit  = unit;
        dimension.y.value = height;
    end
end
% ==============================================================================
function position = getAxesPosition(m2t, handle, widthString, heightString, axesBoundingBox)
    % Returns the physical position of the axes. This includes - in difference
    % to the Dimension - also an offset to shift the axes inside the figure
    % An optional bounding box can be used to omit empty borders.

    % Deal with optional parameter
    if nargin < 4
        axesBoundingBox = [0 0 1 1];
    end

    % First get the whole figures size
    figDim = getFigureDimensions(m2t, widthString, heightString);

    % Get the relative position of the axis
    relPos = getRelativeAxesPosition(m2t, handle, axesBoundingBox);

    position.x.value = relPos(1) * figDim.x.value;
    position.x.unit  = figDim.x.unit;
    position.y.value = relPos(2) * figDim.y.value;
    position.y.unit  = figDim.y.unit;
    position.w.value = relPos(3) * figDim.x.value;
    position.w.unit  = figDim.x.unit;
    position.h.value = relPos(4) * figDim.y.value;
    position.h.unit  = figDim.y.unit;
end
% ==============================================================================
function [position] = getRelativeAxesPosition(m2t, axesHandles, axesBoundingBox)
    % Returns the relative position of axes within the figure.
    % Position is an (n,4) matrix with [minX, minY, width, height] for each
    % handle. All these values are relative to the figure size, which means
    % that [0, 0, 1, 1] covers the whole figure.
    % It is possible to add a second parameter with the relative coordinates of
    % a bounding box around all axes of the figure (see getRelevantAxes()). In
    % this case, relative positions are rescaled so that the bounding box is
    % [0, 0, 1, 1]

    % Get Figure Dimension
    [figWidth, figHeight, figUnits] = getNaturalFigureDimension(m2t);

    % Initialize position
    position = zeros(numel(axesHandles), 4);
    % Iterate over all handles
    for i = 1:numel(axesHandles)
        axesHandle = axesHandles(i);
        axesPos = get(axesHandle, 'Position');
        axesUnits = get(axesHandle, 'Units');
        if isequal(lower(axesUnits), 'normalized')
            % Position is already relative
            position(i,:) = axesPos;
        else
            % Convert figure size into axes units
            figureSize = convertUnits([figWidth, figHeight], figUnits, axesUnits);
            % Figure size into axes units to get the relative size
            position(i,:) = axesPos ./ [figureSize, figureSize];

        end

        if strcmpi(get(axesHandle, 'DataAspectRatioMode'), 'manual') ...
                || strcmpi(get(axesHandle, 'PlotBoxAspectRatioMode'), 'manual')

            if strcmpi(get(axesHandle,'Projection'),'Perspective')
                userWarning(m2t,'Perspective projections are not currently supported')
            end

            % project vertices of 3d plot box (this results in 2d coordinates in
            % an absolute coordinate system that is scaled proportionally by
            % Matlab to fit the axes position box)
            switch getEnvironment()
                case 'MATLAB'
                    projection = view(axesHandle);

                case 'Octave'
                    % Unfortunately, Octave does not have the full `view`
                    % interface implemented, but the projection matrices are
                    % available: http://octave.1599824.n4.nabble.com/Implementing-view-td3032041.html

                    projection = get(axesHandle, 'x_viewtransform');

                otherwise
                    errorUnknownEnvironment();
            end


            vertices = projection * [0, 1, 0, 0, 1, 1, 0, 1;
                0, 0, 1, 0, 1, 0, 1, 1;
                0, 0, 0, 1, 0, 1, 1, 1;
                1, 1, 1, 1, 1, 1, 1, 1];

            % each of the columns of vertices represents a vertex of the 3D axes
            % but we only need their XY coordinates
            verticesXY = vertices([1 2], :);

            % the size of the projected plot box is limited by the long diagonals
            % The matrix A determines the connectivity, e.g. the first diagonal runs from vertices(:,3) -> vertices(:,4)
            A = [ 0,  0,  0, -1, +1,  0,  0,  0;
                0,  0, -1,  0,  0, +1,  0,  0;
                0, -1,  0,  0,  0,  0, +1,  0;
                -1,  0,  0,  0,  0,  0,  0, +1];
            diagonals = verticesXY * A';
            % each of the columns of this matrix contains a the X and Y distance of a diagonal
            dimensions = max(abs(diagonals), [], 2);

            % find limiting dimension and adjust position
            aspectRatio = dimensions(2) * figWidth / (dimensions(1) * figHeight);
            axesAspectRatio = position(i,4) / position(i,3);
            if aspectRatio > axesAspectRatio
                newWidth = position(i,4) / aspectRatio;
                % Center Axis
                offset = (position(i,3) - newWidth) / 2;
                position(i,1) = position(i,1) + offset;
                % Store new width
                position(i,3) = newWidth;
            else
                newHeight = position(i,3) * aspectRatio;
                offset = (position(i,4) - newHeight) / 2;
                position(i,2) = position(i,2) + offset;
                % Store new height
                position(i,4) = newHeight;
            end
        end
    end

    %% Rescale if axesBoundingBox is given
    if exist('axesBoundingBox','var')
        % shift position so that [0, 0] is the lower left corner of the
        % bounding box
        position(:,1) = position(:,1) - axesBoundingBox(1);
        position(:,2) = position(:,2) - axesBoundingBox(2);
        % Recale
        position(:,[1 3]) = position(:,[1 3]) / max(axesBoundingBox([3 4]));
        position(:,[2 4]) = position(:,[2 4]) / max(axesBoundingBox([3 4]));
    end
end
% ==============================================================================
function aspectRatio = getPlotBoxAspectRatio(axesHandle)
    limits = axis(axesHandle);
    if any(isinf(limits))
        aspectRatio = get(axesHandle,'PlotBoxAspectRatio');
    else
        % DataAspectRatio has priority
        dataAspectRatio = get(axesHandle,'DataAspectRatio');
        nlimits         = length(limits)/2;
        limits          = reshape(limits, 2, nlimits);
        aspectRatio     = abs(limits(2,:) - limits(1,:))./dataAspectRatio(1:nlimits);
        aspectRatio     = aspectRatio/min(aspectRatio);
    end
end
% ==============================================================================
function texUnits = matlab2texUnits(matlabUnits, fallbackValue)
    switch matlabUnits
        case 'pixels'
            texUnits = 'px'; % only in pdfTex/LuaTeX
        case 'centimeters'
            texUnits = 'cm';
        case 'characters'
            texUnits = 'em';
        case 'points'
            texUnits = 'pt';
        case 'inches'
            texUnits = 'in';
        otherwise
            texUnits = fallbackValue;
    end
end
% ==============================================================================
function dstValue = convertUnits(srcValue, srcUnit, dstUnit)
    % Converts values between different units.
    %   srcValue stores a length (or vector of lengths) in srcUnit.
    % The resulting dstValue is the converted length into dstUnit.
    %
    % Currently supported units are: in, cm, px, pt

    % Use tex units, if possible (to make things simple)
    srcUnit = matlab2texUnits(lower(srcUnit),lower(srcUnit));
    dstUnit = matlab2texUnits(lower(dstUnit),lower(dstUnit));

    if isequal(srcUnit, dstUnit)
        dstValue = srcValue;
        return % conversion to the same unit => factor = 1
    end

    units  = {srcUnit, dstUnit};
    factor = ones(1,2);
    for ii = 1:numel(factor) % Same code for srcUnit and dstUnit
        % Use inches as intermediate unit
        % Compute the factor to convert an inch into another unit
        switch units{ii}
            case 'cm'
                factor(ii) = 2.54;
            case 'px'
                factor(ii) = get(0, 'ScreenPixelsPerInch');
            case 'in'
                factor(ii) = 1;
            case 'pt'
                factor(ii) = 72;
            otherwise
                warning('MATLAB2TIKZ:UnknownPhysicalUnit',...
                'Can not convert unit ''%s''. Using conversion factor 1.', units{ii});
        end
    end

    dstValue = srcValue * factor(2) / factor(1);
end
% ==============================================================================
function out = extractValueUnit(str)
    % Decompose m2t.args.width into value and unit.

    % Regular expression to match '4.12cm', '\figurewidth', ...
    fp_regex = '[-+]?\d*\.?\d*(?:e[-+]?\d+)?';
    pattern = strcat('(', fp_regex, ')?', '(\\?[a-zA-Z]+)');

    [dummy,dummy,dummy,dummy,t,dummy] = regexp(str, pattern, 'match'); %#ok

    if length(t)~=1
        error('getAxesDimensions:illegalLength', ...
            'The width string ''%s'' could not be decomposed into value-unit pair.', str);
    end

    if length(t{1}) == 1
        out.value = 1.0; % such as in '1.0\figurewidth'
        out.unit  = strtrim(t{1}{1});
    elseif length(t{1}) == 2 && isempty(t{1}{1})
        % MATLAB(R) does this:
        % length(t{1})==2 always, but the first field may be empty.
        out.value = 1.0;
        out.unit  = strtrim(t{1}{2});
    elseif length(t{1}) == 2
        out.value = str2double(t{1}{1});
        out.unit  = strtrim(t{1}{2});
    else
        error('getAxesDimensions:illegalLength', ...
            'The width string ''%s'' could not be decomposed into value-unit pair.', str);
    end
end
% ==============================================================================
function str = escapeCharacters(str)
    % Replaces "%" and "\" with respectively "%%" and "\\"
    str = strrep(str, '%' , '%%');
    str = strrep(str, '\' , '\\');
end
% ==============================================================================
function bool = isNone(value)
    % Checks whether a value is 'none'
    bool = strcmpi(value, 'none');
end
% ==============================================================================
function bool = isOn(value)
    % Checks whether a value is 'on'
    bool = strcmpi(value, 'on');
end
% ==============================================================================
function bool = isOff(value)
    % Checks whether a value is 'off'.
    % Note that some options are not be solely an on/off boolean, such that `isOn`
    % and isOff don't always return the complement of each other and such that we
    % need both functions to check the value.
    % E.g. `set(0, 'HandleVisibility')` allows the value 'callback'.
    bool = strcmpi(value, 'off');
end
% ==============================================================================
function val = getOrDefault(handle, key, default)
    % gets the value or returns the default value if no such property exists
    if all(isprop(handle, key))
        val = get(handle, key);
    else
        val = default;
    end
end
% ==============================================================================
function val = getFactoryOrDefault(type, key, fallback)
    % get factory default value for a certain type of HG object
    % this CANNOT be done using |getOrDefault| as |isprop| doesn't work for
    % factory/default settings. Hence, we use a more expensive try-catch instead.
    try
        groot = 0;
        val = get(groot, ['Factory' type key]);
    catch
        val = fallback;
    end
end
% ==============================================================================
function [val, isDefault] = getAndCheckDefault(type, handle, key, default)
    % gets the value from a handle of certain type and check the default values
    default   = getFactoryOrDefault(type, key, default);
    val       = getOrDefault(handle, key, default);
    isDefault = isequal(val, default);
end
% ==============================================================================
function bool = isVisible(handles)
    % Determines whether an object is actually visible or not.
    bool = isOn(get(handles,'Visible'));
    % There's another handle property, 'HandleVisibility', that is unrelated
    % to the "physical" visibility of an object. Rather, it sets whether an
    % object should be visitable by |findobj|. Hence, it is often switched off
    % for non-data objects such as custom axes/grid objects.
end
% ==============================================================================
function [m2t, axesBoundingBox] = getRelevantAxes(m2t, axesHandles)
    % Returns relevant axes. These are defines as visible axes that are no
    % colorbars. Function 'findPlotAxes()' ensures that 'axesHandles' does not
    % contain colorbars. In addition, a bounding box around all relevant Axes is
    % computed. This can be used to avoid undesired borders.
    % This function is the remaining code of alignSubPlots() in the alternative
    % positioning system.

    % List only visible axes
    N   = numel(axesHandles);
    idx = false(N,1);
    for ii = 1:N
        idx(ii) = isVisibleContainer(axesHandles(ii));
    end
    % Store the relevant axes in m2t to simplify querying e.g. positions
    % of subplots
    m2t.relevantAxesHandles = axesHandles(idx);

    % Compute the bounding box if width or height of the figure are set by
    % parameter
    if ~isempty(m2t.args.width) || ~isempty(m2t.args.height)
        % TODO: check if relevant Axes or all Axes are better.
        axesBoundingBox = getRelativeAxesPosition(m2t, m2t.relevantAxesHandles);
        % Compute second corner from width and height for each axes
        axesBoundingBox(:,[3 4]) = axesBoundingBox(:,[1 2]) + axesBoundingBox(:,[3 4]);
        % Combine axes corners to get the bounding box
        axesBoundingBox = [min(axesBoundingBox(:,[1 2]),[],1), max(axesBoundingBox(:,[3 4]), [], 1)];
        % Compute width and height of the bounding box
        axesBoundingBox(:,[3 4]) = axesBoundingBox(:,[3 4]) - axesBoundingBox(:,[1 2]);
    else
        % Otherwise take the whole figure as bounding box => lengths are
        % not changed in tikz
        axesBoundingBox = [0, 0, 1, 1];
    end
end
% ==============================================================================
function userInfo(m2t, message, varargin)
    % Display usage information.
    if m2t.args.showInfo
        mess = sprintf(message, varargin{:});

        mess = strrep(mess, sprintf('\n'), sprintf('\n *** '));
        fprintf(' *** %s\n', mess);
    end
end
% ==============================================================================
function userWarning(m2t, message, varargin)
    % Drop-in replacement for warning().
    if m2t.args.showWarnings
        warning('matlab2tikz:userWarning', message, varargin{:});
    end
end
% ==============================================================================
function signalDependency(m2t, dependencyType, name)
    % Signals an (optional) dependency to the user
    switch lower(dependencyType)
        case 'tikzlibrary'
            message = 'Make sure to add "\\usetikzlibrary{%s}" to the preamble.';
        otherwise
            message = 'Please make sure to load the "%s" dependency';
    end
    userInfo(m2t, message, name);
end
% ==============================================================================
function warnAboutParameter(m2t, parameter, isActive, message)
    % warn the user about the use of a dangerous parameter
    line = ['\n' repmat('=',1,80) '\n'];
    if isActive(m2t.args.(parameter))
        userWarning(m2t, [line, 'You are using the "%s" parameter.\n', ...
                          message line], parameter);
    end
end
% ==============================================================================
function parent = addChildren(parent, children)
    if isempty(children)
        return;
    elseif iscell(children)
        for k = 1:length(children)
            parent = addChildren(parent, children{k});
        end
    else
        if isempty(parent.children)
            parent.children = {children};
        else
            parent.children = [parent.children children];
        end
    end
end
% ==============================================================================
function printAll(m2t, env, fid)
    if isfield(env, 'colors') && ~isempty(env.colors)
        fprintf(fid, '%s', env.colors);
    end

    if isempty(env.options)
        fprintf(fid, '\\begin{%s}\n', env.name);
    else
        fprintf(fid, '\\begin{%s}[%%\n%s\n]\n', env.name, ...
                opts_print(env.options, sprintf(',\n')));
    end

    for item = env.content
        fprintf(fid, '%s', char(item));
    end

    for k = 1:length(env.children)
        if ischar(env.children{k})
            fprintf(fid, escapeCharacters(env.children{k}));
        else
            fprintf(fid, '\n');
            printAll(m2t, env.children{k}, fid);
        end
    end

    % End the tikzpicture environment with an empty comment and no newline
    % so no additional space is generated after the tikzpicture in TeX.
    if strcmp(env.name, 'tikzpicture') % LaTeX is case sensitive
        fprintf(fid, '\\end{%s}%%', env.name);
    else
        fprintf(fid, '\\end{%s}\n', env.name);
    end
end
% ==============================================================================
function c = prettyPrint(m2t, strings, interpreter)
    % Some resources on how MATLAB handles rich (TeX) markup:
    % http://www.mathworks.com/help/techdoc/ref/text_props.html#String
    % http://www.mathworks.com/help/techdoc/creating_plots/f0-4741.html#f0-28104
    % http://www.mathworks.com/help/techdoc/ref/text_props.html#Interpreter
    % http://www.mathworks.com/help/techdoc/ref/text.html#f68-481120

    % If the user set the matlab2tikz parameter 'parseStrings' to false, no
    % parsing of strings takes place, thus making the user 100% responsible.
    if ~m2t.args.parseStrings
        % If strings is an actual string (labels etc) we need to return a
        % cell containing the string
        c = cellstr(strings);
        return
    end

    % Make sure we have a valid interpreter set up
    if ~any(strcmpi(interpreter, {'latex', 'tex', 'none'}))
        userWarning(m2t, 'Don''t know interpreter ''%s''. Default handling.', interpreter);
        interpreter = 'tex';
    end

    strings = cellstrOneLinePerCell(strings);

    % Now loop over the strings and return them pretty-printed in c.
    c = cell(1, length(strings));
    for k = 1:length(strings)
        % linear indexing for independence of cell array dimensions
        s = strings{k};

        % The interpreter property of the text element defines how the string
        % is parsed
        switch lower(interpreter)
            case 'latex' % Basic subset of the LaTeX markup language

                % Replace $$...$$ with $...$ for groups, but otherwise leave
                % untouched.
                % Displaymath \[...\] seems to be unsupported by TikZ/PGF.
                % If this changes, use '\\[$2\\]' as replacement below.
                % Do not escape dollar in replacement string (e.g., "\$$2\$"),
                % since this is not properly handled by octave 3.8.2.
                string = regexprep(s, '(\$\$)(.*?)(\$\$)', '$$2$');

            case 'tex' % Subset of plain TeX markup language

                % Deal with UTF8 characters.
                string = s;

                % degree symbol following "^" or "_" needs to be escaped
                string = regexprep(string, '([\^\_])°', '$1{{}^\\circ}');
                string = strrep(string, '°', '^\circ');
                string = strrep(string, '∞', '\infty');

                % Parse string piece-wise in a separate function.
                string = parseTexString(m2t, string);

            case 'none' % Literal characters
                % Make special characters TeX compatible

                string = strrep(s, '\', '\textbackslash{}');
                % Note: '{' and '}' can't be converted to '\{' and '\}',
                %       respectively, via strrep(...) as this would lead to
                %       backslashes converted to '\textbackslash\{\}' because
                %       the backslash was converted to '\textbackslash{}' in
                %       the previous step. Using regular expressions with
                %       negative look-behind makes sure any braces in 'string'
                %       were not introduced by escaped backslashes.
                %       Also keep in mind that escaping braces before backslashes
                %       would not remedy the issue -- in that case 'string' would
                %       contain backslashes introduced by brace escaping that are
                %       not supposed to be printable characters.
                repl = switchMatOct('\\{', '\{');
                string = regexprep(string, '(?<!\\textbackslash){', repl);
                repl = switchMatOct('\\}', '\}');
                string = regexprep(string, '(?<!\\textbackslash{)}', repl);
                string = strrep(string, '$', '\$');
                string = strrep(string, '%', '\%');
                string = strrep(string, '_', '\_');
                string = strrep(string, '^', '\textasciicircum{}');
                string = strrep(string, '#', '\#');
                string = strrep(string, '&', '\&');
                string = strrep(string, '~', '\textasciitilde{}'); % or '\~{}'
                % Clean up: remove superfluous '{}' if it's followed by a backslash
                string = strrep(string, '{}\', '\');
                % Clean up: remove superfluous '{}' at the end of 'string'
                string = regexprep(string, '\{\}$', '');

                % Make sure to return a string and not a cellstr.
                if iscellstr(string)
                    string = string{1};
                end
            otherwise
                error('matlab2tikz:prettyPrint', 'Unknown interpreter');
        end
        c{k} = string;
    end
end
% ==============================================================================
function strings = cellstrOneLinePerCell(strings)
    % convert to cellstr that contains only one-line strings
    if ischar(strings)
        strings = cellstr(strings);
    elseif iscellstr(strings)
        cs = cell(1, length(strings));
        for s = 1:length(strings)
            tmp = cellstr(strings{s});
            cs{s} = tmp;
        end
        strings = cs;
    else
        error('matlab2tikz:cellstrOneLinePerCell', ...
            'Data type not understood.');
    end
end
% ==============================================================================
function parsed = parseTexString(m2t, string)
    if iscellstr(string)
        % Convert cell string to regular string, otherwise MATLAB complains
        string = string{:};
    end

    % Get the position of all braces
    bracesPos = regexp(string, '\{|\}');

    % Exclude braces that are part of any of these MATLAB-supported TeX commands:
    % \color{...}  \color[...]{...}  \fontname{...}  \fontsize{...}
    [sCmd, eCmd] = regexp(string, '\\(color(\[[^\]]*\])?|fontname|fontsize)\{[^}]*\}');
    for i = 1:length(sCmd)
        bracesPos(bracesPos >= sCmd(i) & bracesPos <= eCmd(i)) = [];
    end

    % Exclude braces that are preceded by an odd number of backslashes which
    % means the brace is escaped and thus to be printed, not a grouping brace
    expr = '(?<!\\)(\\\\)*\\(\{|\})';
    escaped = regexp(string, expr, 'end');
    % It's necessary to go over 'string' with the same RegEx again to catch
    % overlapping matches, e.g. string == '\{\}'. In such a case the simple
    % regexp(...) above only finds the first brace. What we have to do is look
    % only at the part of 'string' that starts with the first brace but doesn't
    % encompass its escaping backslash. Iterating over all previously found
    % matches makes sure all overlapping matches are found, too. That way even
    % cases like string == '\{\} \{\}' are handled correctly.
    % The call to unique(...) is not necessary to get the behavior described, but
    % by removing duplicates in 'escaped' it's cleaner than without.
    for i = escaped
        escaped = unique([escaped, regexp(string(i:end), expr, 'end') + i-1]);
    end
    % Now do the actual removal of escaped braces
    for i = 1:length(escaped)
        bracesPos(bracesPos == escaped(i)) = [];
    end

    parsed = '';
    % Have a virtual brace one character left of where the actual string
    % begins (remember, MATLAB strings start counting at 1, not 0). This is
    % to make sure substrings left of the first brace get parsed, too.
    prevBracePos = 0;
    % Iterate over all the brace positions in order to split up 'string'
    % at those positions and then parse the substrings. A virtual brace is
    % added right of where the actual string ends to make sure substrings
    % right of the right-most brace get parsed as well.
    for currBracePos = [bracesPos, length(string)+1]
        if (prevBracePos + 1) < currBracePos
            % Parse the substring between (but not including) prevBracePos
            % and currBracePos, i.e. between the previous brace and the
            % current one (but only if there actually is a non-empty
            % substring). Then append it to the output string.
            substring = string(prevBracePos+1 : currBracePos-1);
            parsed = [parsed, parseTexSubstring(m2t, substring)];
        end
        if currBracePos <= length(string)
            % Append the brace itself to the output string, but only if the
            % current brace position is within the limits of the string, i.e.
            % don't append anything for the last, virtual brace that is only
            % there to enable parsing of substrings beyond the right-most
            % actual brace.
            brace = string(currBracePos);
            parsed = [parsed, brace];
        end
        % The current brace position will be next iteration's previous one
        prevBracePos = currBracePos;
    end

    % Enclose everything in $...$ to use math mode
    parsed = ['$' parsed '$'];
    % ...except when everything is text
    parsed = regexprep(parsed, '^\$\\text\{([^}]*)\}\$$', '$1');
    % start-> $ \text {(non-}) } $<-end
    % ...or when the parsed string is empty
    parsed = regexprep(parsed, '^\$\$$', '');

    % Ensure math mode for pipe symbol (issue #587)
    parsed = strrep(parsed, '|', '$|$');
end
% ==============================================================================
function string = parseTexSubstring(m2t, string)
    origstr = string; % keep this for warning messages

    % Font families (italic, bold, etc.) get a trailing '{}' because they may be
    % followed by a letter which would produce an error in (La)TeX.
    for i = {'it', 'bf', 'rm', 'sl'}
        string = strrep(string, ['\' i{:}], ['\' i{:} '{}']);
    end

    % The same holds true for special characters like \alpha
    % The list of MATLAB-supported TeX characters was taken from
    % http://www.mathworks.com/help/techdoc/ref/text_props.html#String
    named = {'alpha', 'angle', 'ast', 'beta', 'gamma', 'delta',     ...
        'epsilon', 'zeta', 'eta', 'theta', 'vartheta', 'iota', ...
        'kappa', 'lambda', 'mu', 'nu', 'xi', 'pi', 'rho',      ...
        'sigma', 'varsigma', 'tau', 'equiv', 'Im', 'otimes',   ...
        'cap', 'int', 'rfloor', 'lfloor', 'perp', 'wedge',     ...
        'rceil', 'vee', 'langle', 'upsilon', 'phi', 'chi',     ...
        'psi', 'omega', 'Gamma', 'Delta', 'Theta', 'Lambda',   ...
        'Xi', 'Pi', 'Sigma', 'Upsilon', 'Phi', 'Psi', 'Omega', ...
        'forall', 'exists', 'ni', 'cong', 'approx', 'Re',      ...
        'oplus', 'cup', 'subseteq', 'lceil', 'cdot', 'neg',    ...
        'times', 'surd', 'varpi', 'rangle', 'sim', 'leq',      ...
        'infty', 'clubsuit', 'diamondsuit', 'heartsuit',       ...
        'spadesuit', 'leftrightarrow', 'leftarrow',            ...
        'Leftarrow', 'uparrow', 'rightarrow', 'Rightarrow',    ...
        'downarrow', 'circ', 'pm', 'geq', 'propto', 'partial', ...
        'bullet', 'div', 'neq', 'aleph', 'wp', 'oslash',       ...
        'supseteq', 'nabla', 'ldots', 'prime', '0', 'mid',     ...
        'copyright'                                            };
    for i = named
        string = strrep(string, ['\' i{:}], ['\' i{:} '{}']);
        % FIXME: Only append '{}' if there's an odd number of backslashes
        %        in front of the items from 'named'. If it's an even
        %        number instead, that means there's an escaped (printable)
        %        backslash and some text like "alpha" after that.
    end
    % Some special characters' names are subsets of others, e.g. '\o' is
    % a subset of '\omega'. This would produce undesired double-escapes.
    % For example if '\o' was converted to '\o{}' after '\omega' has been
    % converted to '\omega{}' this would result in '\o{}mega{}' instead of
    % '\omega{}'. Had '\o' been converted to '\o{}' _before_ '\omega' is
    % converted then the result would be '\o{}mega' and thus also wrong.
    % To circumvent the problem all those special character names that are
    % subsets of others are now converted using a regular expression that
    % uses negative lookahead. The special handling of the backslash is
    % required for MATLAB/Octave compatibility.
    string = regexprep(string, '(\\)o(?!mega|times|plus|slash)', '$1o{}');
    string = regexprep(string, '(\\)in(?!t|fty)', '$1in{}');
    string = regexprep(string, '(\\)subset(?!eq)', '$1subset{}');
    string = regexprep(string, '(\\)supset(?!eq)', '$1supset{}');

    % Convert '\0{}' (TeX text mode) to '\emptyset{}' (TeX math mode)
    string = strrep(string, '\0{}', '\emptyset{}');

    % Add skip to \fontsize
    % This is required for a successful LaTeX run on the output as in contrast
    % to MATLAB/Octave it requires the skip parameter (even if it's zero)
    string = regexprep(string, '(\\fontsize\{[^}]*\})', '$1{0}');

    % Put '\o{}' inside \text{...} as it is a text mode symbol that does not
    % exist in math mode (and LaTeX gives a warning if you use it in math mode)
    string = strrep(string, '\o{}', '\text{\o{}}');

    % Put everything that isn't a TeX command inside \text{...}
    expr = '(\\[a-zA-Z]+(\[[^\]]*\])?(\{[^}]*\}){1,2})';
    % |( \cmd  )( [...]?  )( {...}{1,2} )|
    % (              subset $1               )
    repl = '}$1\\text{';
    string = regexprep(string, expr, repl);
    % ...\alpha{}... -> ...}\alpha{}\text{...
    string = ['\text{' string '}'];
    % ...}\alpha{}\text{... -> \text{...}\alpha{}\text{...}

    % '_' has to be in math mode so long as it's not escaped as '\_' in which
    % case it remains as-is. Extra care has to be taken to make sure any
    % backslashes in front of the underscore are not themselves escaped and
    % thus printable backslashes. This is the case if there's an even number
    % of backslashes in a row.
    repl = '$1}_\\text{';
    string = regexprep(string, '(?<!\\)((\\\\)*)_', repl);

    % '^' has to be in math mode so long as it's not escaped as '\^' in which
    % case it is expressed as '\textasciicircum{}' for compatibility with
    % regular TeX. Same thing here regarding even/odd number of backslashes
    % as in the case of underscores above.
    repl = '$1\\textasciicircum{}';
    string = regexprep(string, '(?<!\\)((\\\\)*)\\\^', repl);
    repl = '$1}^\\text{';
    string = regexprep(string, '(?<!\\)((\\\\)*)\^', repl);

    % '<' and '>' has to be either in math mode or needs to be typeset as
    % '\textless' and '\textgreater' in textmode
    % This is handled better, if 'parseStringsAsMath' is activated
    if m2t.args.parseStringsAsMath == 0
        string = regexprep(string, '<', '\\textless{}');
        string = regexprep(string, '>', '\\textgreater{}');
    end

    % Move font styles like \bf into the \text{} command.
    expr = '(\\bf|\\it|\\rm|\\fontname)({\w*})+(\\text{)';
    while regexp(string, expr)
        string = regexprep(string, expr, '$3$1$2');
    end

    % Replace Fontnames
    [dummy, dummy, dummy, dummy, fonts, dummy, subStrings] = regexp(string, '\\fontname{(\w*)}'); %#ok
    fonts = fonts2tex(fonts);
    subStrings = [subStrings; fonts, {''}];
    string = cell2mat(subStrings(:)');

    % Merge adjacent \text fields:
    string = mergeAdjacentTexCmds(string, '\text');

    % '\\' has to be escaped to '\textbackslash{}'
    % This cannot be done with strrep(...) as it would replace e.g. 4 backslashes
    % with three times the replacement string because it finds overlapping matches
    % (see http://www.mathworks.de/help/techdoc/ref/strrep.html)
    % Note: Octave's backslash handling is broken. Even though its output does
    % not resemble MATLAB's, the same m2t code is used for either software. That
    % way MATLAB-compatible code produces the same matlab2tikz output no matter
    % which software it's executed in. So long as this MATLAB incompatibility
    % remains in Octave you're probably better off not using backslashes in TeX
    % text anyway.
    string = regexprep(string, '(\\)\\', '$1textbackslash{}');

    % '_', '^', '{', and '}' are already escaped properly, even in MATLAB's TeX
    % dialect (and if they're not, that's intentional)

    % Escape "$", "%", and "#" to make them compatible to true TeX while in
    % MATLAB/Octave they are not escaped
    string = strrep(string, '$', '\$');
    string = strrep(string, '%', '\%');
    string = strrep(string, '#', '\#');

    % Escape "§" as "\S" since it can give UTF-8 problems otherwise.
    % The TeX string 'a_§' in particular lead to problems in Octave 3.6.0.
    % m2t transcoded that string into '$\text{a}_\text{*}\text{#}$' with
    % * = 0xC2 and # = 0xA7 which corresponds with the two-byte UTF-8
    % encoding. Even though this looks like an Octave bug that shows
    % during the '..._\text{abc}' to '..._\text{a}\text{bc}' conversion,
    % it's best to include the workaround here.
    string = strrep(string, '§', '\S{}');

    string = escapeAmpersands(m2t, string, origstr);
    string = escapeTildes(m2t, string, origstr);

    % Convert '..._\text{abc}' and '...^\text{abc}' to '..._\text{a}\text{bc}'
    % and '...^\text{a}\text{bc}', respectively.
    % Things get a little more complicated if instead of 'a' it's e.g. '$'. The
    % latter has been converted to '\$' by now and simply extracting the first
    % character from '\text{\$bc}' would result in '\text{$}\text{$bc}' which
    % is syntactically wrong. Instead the whole command '\$' has to be moved in
    % front of the \text{...} block, e.g. '..._\text{\$bc}' -> '..._\$\text{bc}'.
    % Note that the problem does not occur for the majority of special characters
    % like '\alpha' because they use math mode and therefore are never inside a
    % \text{...} block to begin with. This means that the number of special
    % characters affected by this issue is actually quite small:
    %   $ # % & _ { } \o § ~ \ ^
    expr = ['(_|\^)(\\text)\{([^}\\]|\\\$|\\#|\\%|\\&|\\_|\\\{|\\\}|', ...
        ... %   (_/^)(\text) {(non-}\| \$ | \#| \%| \&| \_| \{ | \} |
        ... %   ($1)( $2 )  (                 $3                      ->
        '\\o\{\}|\\S\{\}|\\textasciitilde\{\}|\\textbackslash\{\}|', ...
        ... %    \o{}  | \S{}  | \textasciitilde{}  | \textbackslash{}  |
        ... %  <-                         $3                                 ->
        '\\textasciicircum\{\})'];
    %    \textasciicircum{} )
    %  <-      $3           )
    string = regexprep(string, expr, '$1$2{$3}$2{');

    string = parseStringsAsMath(m2t, string);

    % Clean up: remove empty \text{}
    string = strrep(string, '\text{}', '');
    % \text{}\alpha{}\text{...} -> \alpha{}\text{...}

    % Clean up: convert '{}\' to '\' unless it's prefixed by a backslash which
    % means the opening brace is escaped and thus a printable character instead
    % of a grouping brace.
    string = regexprep(string, '(?<!\\)\{\}(\\)', '$1');
    % \alpha{}\text{...} -> \alpha\text{...}

    % Clean up: convert '{}}' to '}' unless it's prefixed by a backslash
    string = regexprep(string, '(?<!\\)\{\}\}', '}');

    % Clean up: remove '{}' at the end of 'string' unless it's prefixed by a
    % backslash
    string = regexprep(string, '(?<!\\)\{\}$', '');
end
% ==============================================================================
function string = escapeTildes(m2t, string, origstr)
    % Escape plain "~" in MATLAB and replace escaped "\~" in Octave with a proper
    % escape sequence. An un-escaped "~" produces weird output in Octave, thus
    % give a warning in that case
    switch getEnvironment
        case 'MATLAB'
            string = strrep(string, '~', '\textasciitilde{}'); % or '\~{}'
        case 'Octave'
            string = strrep(string, '\~', '\textasciitilde{}'); % ditto
            if regexp(string, '(?<!\\)~')
                userWarning(m2t,                                     ...
                    ['TeX string ''%s'' contains un-escaped ''~''. ' ...
                    'For proper display in Octave you probably '     ...
                    'want to escape it even though that''s '         ...
                    'incompatible with MATLAB. '                     ...
                    'In the matlab2tikz output it will have its '    ...
                    'usual TeX function as a non-breaking space.'],  ...
                    origstr)
            end
        otherwise
            errorUnknownEnvironment();
    end
end
% ==============================================================================
function string = escapeAmpersands(m2t, string, origstr)
    % Escape plain "&" in MATLAB and replace it and the following character with
    % a space in Octave unless the "&" is already escaped
    switch getEnvironment
        case 'MATLAB'
            string = strrep(string, '&', '\&');
        case 'Octave'
            % Ampersands should already be escaped in Octave.
            % Octave (tested with 3.6.0) handles un-escaped ampersands a little
            % funny in that it removes the following character, if there is one:
            % 'abc&def'      -> 'abc ef'
            % 'abc&\deltaef' -> 'abc ef'
            % 'abc&$ef'      -> 'abc ef'
            % 'abcdef&'      -> 'abcdef'
            % Don't remove closing brace after '&' as this would result in
            % unbalanced braces
            string = regexprep(string, '(?<!\\)&(?!})', ' ');
            string = regexprep(string, '(?<!\\)&}', '}');
            if regexp(string, '(?<!\\)&\\')
                % If there's a backslash after the ampersand, that means not only
                % the backslash should be removed but the whole escape sequence,
                % e.g. '\delta' or '\$'. Actually the '\delta' case is the
                % trickier one since by now 'string' would have been turned from
                % 'abc&\deltaef' into '\text{abc&}\delta{}\text{ef}', i.e. after
                % the ampersand first comes a closing brace and then '\delta';
                % the latter as well as the ampersand itself should be removed
                % while the brace must remain in place to avoid unbalanced braces.
                userWarning(m2t,                                                ...
                    ['TeX string ''%s'' contains a special character '  ...
                    'after an un-escaped ''&''. The output generated ' ...
                    'by matlab2tikz will not precisely match that '    ...
                    'which you see in Octave itself in that the '      ...
                    'special character and the preceding ''&'' is '    ...
                    'not replaced with a space.'], origstr)
            end
        otherwise
            errorUnknownEnvironment();
    end
end
% ==============================================================================
function [string] = parseStringsAsMath(m2t, string)
    % Some further processing makes the output behave more like TeX math mode,
    % but only if the matlab2tikz parameter parseStringsAsMath=true.
    if m2t.args.parseStringsAsMath

        % Some characters should be in math mode: =-+/,.()<>0-9
        expr = '(\\text)\{([^}=\-+/,.()<>0-9]*)([=\-+/,.()<>0-9]+)([^}]*)\}';
        %    \text  {(any non-"x"/'}'char)( any "x" char  )(non-}) }
        %  ( $1 )  (       $2        )(      $3       )( $4)
        while regexp(string, expr)
            % Iterating is necessary to catch all occurrences. See above.
            string = regexprep(string, expr, '$1{$2}$3$1{$4}');
        end

        % \text{ } should be a math-mode space
        string = regexprep(string, '\\text\{(\s+)}', '$1');

        % '<<' probably means 'much smaller than', i.e. '\ll'
        repl = switchMatOct('$1\\ll{}$2', '$1\ll{}$2');
        string = regexprep(string, '([^<])<<([^<])', repl);

        % '>>' probably means 'much greater than', i.e. '\gg'
        repl = switchMatOct('$1\\gg{}$2', '$1\gg{}$2');
        string = regexprep(string, '([^>])>>([^>])', repl);

        % Single letters are most likely variables and thus should be in math mode
        string = regexprep(string, '\\text\{([a-zA-Z])\}', '$1');

    end
end
% ==============================================================================
function tex = fonts2tex(fonts)
    % Returns a tex command for each fontname in the cell array fonts.
    if ~iscell(fonts)
        error('matlab2tikz:fonts2tex', ...
                 'Expecting a cell array as input.');
    end
    tex = cell(size(fonts));

    for ii = 1:numel(fonts)
        font = fonts{ii}{1};

        % List of known fonts.
        switch lower(font)
            case 'courier'
                tex{ii} = '\ttfamily{}';
            case 'times'
                tex{ii} = '\rmfamily{}';
            case {'arial', 'helvetica'}
                tex{ii} = '\sffamily{}';
            otherwise
                warning('matlab2tikz:fonts2tex', ...
                    'Unknown font ''%s''. Using tex default font.',font);
                % Unknown font -> Switch to standard font.
                tex{ii} = '\rm{}';
        end
    end
end
% ==============================================================================
function string = mergeAdjacentTexCmds(string, cmd)
    % Merges adjacent tex commands like \text into one command
    % If necessary, add a backslash
    if cmd(1) ~= '\'
        cmd = ['\' cmd];
    end
    % Link each bracket to the corresponding bracket
    link = zeros(size(string));
    pos = [regexp([' ' string], '([^\\]{)'), ...
        regexp([' ' string], '([^\\]})')];
    pos = sort(pos);
    ii = 1;
    while ii <= numel(pos)
        if string(pos(ii)) == '}'
            link(pos(ii-1)) = pos(ii);
            link(pos(ii)) = pos(ii - 1);
            pos([ii-1, ii]) = [];
            ii = ii - 1;
        else
            ii = ii + 1;
        end
    end
    % Find dispensable commands
    pos = regexp(string, ['}\' cmd '{']);
    delete = zeros(0,1);
    len = numel(cmd);
    for p = pos
        l = link(p);
        if l > len && isequal(string(l-len:l-1), cmd)
            delete(end+1,1) = p;
        end
    end
    %   3. Remove these commands (starting from the back
    delete = repmat(delete, 1, len+2) + repmat(0:len+1,numel(delete), 1);
    string(delete(:)) = [];
end
function dims = pos2dims(pos)
    % Position quadruplet [left, bottom, width, height] to dimension structure
    dims = struct('left' , pos(1), 'bottom', pos(2));
    if numel(pos) == 4
        dims.width  = pos(3);
        dims.height = pos(4);
        dims.right  = dims.left   + dims.width;
        dims.top    = dims.bottom + dims.height;
    end
end
% OPTION ARRAYS ================================================================
function opts = opts_new()
    % create a new options array
    opts = cell(0,2);
end
function opts = opts_add(opts, key, value)
    % add a key-value pair to an options array (with duplication check)
    if ~exist('value','var')
        value = '';
    end
    value = char(value);

    % Check if the key already exists.
    if opts_has(opts, key)
        oldValue = opts_get(opts, key);
        if isequal(value, oldValue)
            return; % no action needed: value already present
        else
            error('matlab2tikz:opts_add', ...
                 ['Trying to add (%s, %s) to options, but it already ' ...
                  'contains the conflicting key-value pair (%s, %s).'], ...
                  key, value, key, oldValue);
        end
    end
    opts = opts_append(opts, key, value);
end
function opts = opts_addSubOpts(opts, key, subOpts)
    % add a key={Opts} pair to an options array
    formatted = ['{' opts_print(subOpts) '}'];
    opts      = opts_add(opts, key, formatted);
end
function bool = opts_has(opts, key)
    % returns true if the options array contains the key
    bool = ~isempty(opts) && ismember(key, opts(:,1));
end
function value = opts_get(opts, key)
    % returns the value(s) stored for a key in an options array
    idx = find(ismember(opts(:,1), key));
    switch numel(idx)
        case 1
            value = opts{idx,2}; % just the value
        otherwise
            value = opts(idx,2); % as cell array
    end
end
function opts = opts_append(opts, key, value)
    % append a key-value pair to an options array (duplicate keys allowed)
    if ~exist('value','var')
        value = '';
    end
    value = char(value);
    if ~(opts_has(opts, key) && isequal(opts_get(opts, key), value))
        opts = cat(1, opts, {key, value});
    end
end
function opts = opts_append_userdefined(opts, userDefined)
    % appends user-defined options to an options array
    % the userDefined options can come either as a single string or a cellstr that
    % is already TikZ-formatted. The internal 2D cell format is NOT supported.
    if ~isempty(userDefined)
        if ischar(userDefined)
            userDefined = {userDefined};
        end
        for k = 1:length(userDefined)
            opts = opts_append(opts, userDefined{k});
        end
    end
end
function opts = opts_copy(opts_from, name_from, opts, name_to)
    % copies an option (if it exists) from one option array to another one
    if ~exist('name_to', 'var') || isempty(name_to)
        name_to = name_from;
    end
    if opts_has(opts_from, name_from)
        value = opts_get(opts_from, name_from);
        opts = opts_append(opts, name_to, value);
    end
end
function opts = opts_remove(opts, varargin)
    % remove some key-value pairs from an options array
    keysToDelete = varargin;
    idxToDelete = ismember(opts(:,1), keysToDelete);
    opts(idxToDelete, :) = [];
end
function opts = opts_merge(opts, varargin)
    % merge multiple options arrays
    for jArg = 1:numel(varargin)
        opts2 = varargin{jArg};
        for k = 1:size(opts2, 1)
            opts = opts_append(opts, opts2{k,1}, opts2{k,2});
        end
    end
end
function str = opts_print(opts, sep)
    % pretty print an options array
    if ~exist('sep','var') || ~ischar(sep)
        sep = ', ';
    end
    nOpts = size(opts,1);
    c = cell(1,nOpts);
    for k = 1:nOpts
        if isempty(opts{k,2})
            c{k} = sprintf('%s', opts{k,1});
        else
            c{k} = sprintf('%s=%s', opts{k,1}, opts{k,2});
        end
    end
    str = m2tstrjoin(c, sep);
end
% ==============================================================================
function m2t = m2t_addAxisOption(m2t, key, value)
    % Adds an option to the last axesContainer
    if ~exist('value','var')
        value = '';
    end
    m2t.axes{end}.options = opts_add(m2t.axes{end}.options, key, value);
end
% ==============================================================================
function bool = isHG2()
    % Checks if graphics system is HG2 (true) or HG1 (false).
    % HG1 : MATLAB up to R2014a and currently all OCTAVE versions
    % HG2 : MATLAB starting from R2014b (version 8.4)
    [env, envVersion] = getEnvironment();
    bool = strcmpi(env,'MATLAB') && ~isVersionBelow(envVersion, [8,4]);
end
% ==============================================================================
function str = formatAspectRatio(m2t, values)
    % format the aspect ratio. Behind the scenes, formatDim is used
    strs = arrayfun(@formatDim, values, 'UniformOutput', false);
    str = join(m2t, strs, ' ');
end
% ==============================================================================
function str = formatDim(value, unit)
    % format the value for use as a TeX dimension
    if ~exist('unit','var') || isempty(unit)
        unit = '';
    end
    tolerance = 1e-7;
    value  = round(value/tolerance)*tolerance;
    if value == 1 && ~isempty(unit) && unit(1) == '\'
        str = unit; % just use the unit
    else
        % LaTeX has support for single precision (about 6.5 decimal places),
        % but such accuracy is overkill for positioning. We clip to three
        % decimals to overcome numerical rounding issues that tend to be very
        % platform and version dependent. See also #604.
        str = sprintf('%.3f', value);
        str = regexprep(str, '(\d*\.\d*?)0+$', '$1'); % remove trailing zeros
        str = regexprep(str, '\.$', ''); % remove trailing period
        str = [str unit];
    end
end
% ==============================================================================
function [retval] = switchMatOct(matlabValue, octaveValue)
    % Returns a different value for MATLAB and Octave
    switch getEnvironment
        case 'MATLAB'
            retval = matlabValue;
        case 'Octave'
            retval = octaveValue;
        otherwise
            errorUnknownEnvironment();
    end
end
% ==============================================================================
function checkDeprecatedEnvironment(minimalVersions)
    [env, envVersion] = getEnvironment();
    if isfield(minimalVersions, env)
        minVersion = minimalVersions.(env);
        envWithVersion = sprintf('%s %s', env, minVersion.name);

        if isVersionBelow(envVersion, minVersion.num)
            ID = 'matlab2tikz:deprecatedEnvironment';

            warningMessage = ['\n', repmat('=',1,80), '\n\n', ...
                '  matlab2tikz is tested and developed on   %s   and newer.\n', ...
                '  This script may still be able to handle your plots, but if you\n', ...
                '  hit a bug, please consider upgrading your environment first.\n', ...
                '  Type "warning off %s" to suppress this warning.\n', ...
                '\n', repmat('=',1,80), ];
            warning(ID, warningMessage, envWithVersion, ID);

        end
    else
        errorUnknownEnvironment();
    end
end
% ==============================================================================
function m2t = needsPgfplotsVersion(m2t, minVersion)
    if isVersionBelow(m2t.pgfplotsVersion, minVersion)
        m2t.pgfplotsVersion = minVersion;
    end
end
% ==============================================================================
function str = formatPgfplotsVersion(version)
    version = versionArray(version);
    if all(isfinite(version))
        str = sprintf('%d.',version);
        str = str(1:end-1); % remove the last period
    else
        str = 'newest';
    end
end
% ==============================================================================
function [formatted,treeish] = VersionControlIdentifier()
    % This function gives the (git) commit ID of matlab2tikz
    %
    % This assumes the standard directory structure as used by Nico's master branch:
    %     SOMEPATH/src/matlab2tikz.m with a .git directory in SOMEPATH.
    %
    % The HEAD of that repository is determined from file system information only
    % by following dynamic references (e.g. ref:refs/heds/master) in branch files
    % until an absolute commit hash (e.g. 1a3c9d1...) is found.
    % NOTE: Packed branch references are NOT supported by this approach
    MAXITER     = 10; % stop following dynamic references after a while
    formatted   = '';
    REFPREFIX   = 'ref:';
    isReference = @(treeish)(any(strfind(treeish, REFPREFIX)));
    treeish     = [REFPREFIX 'HEAD'];
    try
        % get the matlab2tikz directory
        m2tDir = fileparts(mfilename('fullpath'));
        gitDir = fullfile(m2tDir,'..','.git');

        nIter = 1;
        while isReference(treeish)
            refName    = treeish(numel(REFPREFIX)+1:end);
            branchFile = fullfile(gitDir, refName);

            if exist(branchFile, 'file') && nIter < MAXITER
                % The FID is reused in every iteration, so `onCleanup` cannot
                % be used to `fclose(fid)`. But since there is very little that
                % can go wrong in a single `fscanf`, it's probably best to leave
                % this part as it is for the time being.
                fid     = fopen(branchFile,'r');
                treeish = fscanf(fid,'%s');
                fclose(fid);
                nIter   = nIter + 1;
            else % no branch file or iteration limit reached
                treeish = '';
                return;
            end
        end
    catch
        treeish = '';
    end
    if ~isempty(treeish)
        formatted = sprintf('(commit %s)',treeish);
    end
end
% ==============================================================================


==> Figs/private/errorUnknownEnvironment.m <==
function errorUnknownEnvironment()
% Throw an error to indicate an unknwon environment (i.e. not MATLAB/Octave).
    error('matlab2tikz:unknownEnvironment',...
          'Unknown environment "%s". Need MATLAB(R) or Octave.', getEnvironment);
end


==> Figs/private/getEnvironment.m <==
function [env, versionString] = getEnvironment()
% Determine environment (Octave, MATLAB) and version string
% TODO: Unify private `getEnvironment` functions
    persistent cache

    if isempty(cache)
        isOctave = exist('OCTAVE_VERSION', 'builtin') ~= 0;
        if isOctave
            env = 'Octave';
            versionString = OCTAVE_VERSION;
        else
            env = 'MATLAB';
            vData = ver(env);
            versionString = vData.Version;
        end

        % store in cache
        cache.env = env;
        cache.versionString = versionString;

    else
        env = cache.env;
        versionString = cache.versionString;
    end
end


==> Figs/private/guitypes.m <==
function types = guitypes()
% GUITYPES returns a cell array of MATLAB/Octave GUI object types
%
% Syntax
%   types = guitypes()
%
% These types are ignored by matlab2tikz and figure2dot.
%
% See also: matlab2tikz, figure2dot

types = {'uitoolbar', 'uimenu', 'uicontextmenu', 'uitoggletool',...
         'uitogglesplittool', 'uipushtool', 'hgjavacomponent'};
end


==> Figs/private/isAxis3D.m <==
function bool = isAxis3D(axisHandle)
% Check if elevation is not orthogonal to xy plane
    axisView = get(axisHandle,'view');
    bool     = ~ismember(axisView(2),[90,-90]);
end


==> Figs/private/isVersionBelow.m <==
function isBelow = isVersionBelow(versionA, versionB)
% Checks if versionA is smaller than versionB
    vA         = versionArray(versionA);
    vB         = versionArray(versionB);
    n          = min(length(vA), length(vB));
    deltaAB    = vA(1:n) - vB(1:n);
    difference = find(deltaAB, 1, 'first');
    if isempty(difference)
        isBelow = false; % equal versions
    else
        isBelow = (deltaAB(difference) < 0);
    end
end


==> Figs/private/m2tUpdater.m <==
function m2tUpdater(about, verbose)
%UPDATER   Auto-update matlab2tikz.
%   Only for internal usage.

%   Copyright (c) 2012--2014, Nico Schlömer <nico.schloemer@gmail.com>
%   All rights reserved.
%
%   Redistribution and use in source and binary forms, with or without
%   modification, are permitted provided that the following conditions are
%   met:
%
%      * Redistributions of source code must retain the above copyright
%        notice, this list of conditions and the following disclaimer.
%      * Redistributions in binary form must reproduce the above copyright
%        notice, this list of conditions and the following disclaimer in
%        the documentation and/or other materials provided with the distribution
%
%   THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
%   AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
%   IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
%   ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
%   LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
%   CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
%   SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
%   INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
%   CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
%   ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
%   POSSIBILITY OF SUCH DAMAGE.
% =========================================================================
  fileExchangeUrl = about.website;
  version = about.version;

  mostRecentVersion = determineLatestRelease(version, fileExchangeUrl);
  if askToUpgrade(mostRecentVersion, version, verbose)
      tryToUpgrade(fileExchangeUrl, verbose);
      userInfo(verbose, '');
  end
end
% ==============================================================================
function shouldUpgrade = askToUpgrade(mostRecentVersion, version, verbose)
  shouldUpgrade = false;
  if ~isempty(mostRecentVersion)
      userInfo(verbose, '**********************************************\n');
      userInfo(verbose, 'New version (%s) available!\n', mostRecentVersion);
      userInfo(verbose, '**********************************************\n');

      warnAboutUpgradeImplications(version, mostRecentVersion, verbose);
      askToShowChangelog(version);
      reply = input(' *** Would you like to upgrade? y/n [n]:','s');
      shouldUpgrade = ~isempty(reply) && strcmpi(reply(1),'y');
      if ~shouldUpgrade
        userInfo(verbose, ['\nTo disable the self-updater in the future, add ' ...
                           '"''checkForUpdates'',false" to the parameters.\n'] );
      end
  end
end
% ==============================================================================
function tryToUpgrade(fileExchangeUrl, verbose)
  % Download the files and unzip its contents into two folders
  % above the folder that contains the current script.
  % This assumes that the file structure is something like
  %
  %   src/matlab2tikz.m
  %   src/[...]
  %   src/private/m2tUpdater
  %   src/private/[...]
  %   AUTHORS
  %   ChangeLog
  %   [...]
  %
  % on the hard drive and the zip file. In particular, this assumes
  % that the folder on the hard drive is writable by the user
  % and that matlab2tikz.m is not symlinked from some other place.
  pathstr    = fileparts(mfilename('fullpath'));
  targetPath = fullfile(pathstr, '..', '..');

  % Let the user know where the .zip is downloaded to
  userInfo(verbose, 'Downloading and unzipping to ''%s'' ...', targetPath);

  % Try upgrading
  try
      % List current folder structure. Will use last for cleanup
      currentFolderFiles = rdirfiles(targetPath);

      % The FEX now forwards the download request to Github.
      % Go through the forwarding to update the download count and
      % unzip
      html          = urlread([fileExchangeUrl, '?download=true']);
      expression    = '(?<=\<a href=")[\w\-\/:\.]+(?=">redirected)';
      url           = regexp(html, expression,'match','once');
      unzippedFiles = unzip(url, targetPath);

      % The folder structure is additionally packed into the
      % 'MATLAB Search Path' folder defined in FEX. Retrieve the
      % top folder name
      tmp          = strrep(unzippedFiles,[targetPath, filesep],'');
      tmp          = regexp(tmp, filesep,'split','once');
      tmp          = cat(1,tmp{:});
      topZipFolder = unique(tmp(:,1));

      % If packed into the top folder, overwrite files into m2t
      % main directory
      if numel(topZipFolder) == 1
          unzippedFilesTarget = fullfile(targetPath, tmp(:,2));
          for ii = 1:numel(unzippedFiles)
              movefile(unzippedFiles{ii}, unzippedFilesTarget{ii})
          end
          % Add topZipFolder to current folder structure
          currentFolderFiles = [currentFolderFiles; fullfile(targetPath, topZipFolder{1})];
      end

      cleanupOldFiles(currentFolderFiles, unzippedFilesTarget);

      userInfo(verbose, 'Upgrade has completed successfully.');
  catch
      err = lasterror(); %#ok needed for Octave
      
      userInfo(verbose, ...
               ['Upgrade has failed with error message "%s".\n', ...
                'Please install the latest version manually from %s !'], ...
                err.message, fileExchangeUrl);
  end
end
% ==============================================================================
function cleanupOldFiles(currentFolderFiles, unzippedFilesTarget)
% Delete files that were there in the old folder, but that are no longer
% present in the new release.
    newFolderStructure = [getFolders(unzippedFilesTarget);  unzippedFilesTarget];
    deleteFolderFiles  = setdiff(currentFolderFiles, newFolderStructure);
    for ii = 1:numel(deleteFolderFiles)
        x = deleteFolderFiles{ii};
        if exist(x, 'dir') == 7
            % First check for directories since
            % `exist(x, 'file')` also checks for directories!
            rmdir(x,'s');
        elseif exist(x, 'file') == 2
            delete(x);
        end
    end
end
% ==============================================================================
function mostRecentVersion = determineLatestRelease(version, fileExchangeUrl)
  % Read in the Github releases page
  url = 'https://github.com/matlab2tikz/matlab2tikz/releases/';
  try
      html = urlread(url);
  catch %#ok
      % Couldn't load the URL -- never mind.
      html = '';
      warning('m2tUpdate:siteNotFound', ...
              ['Cannot determine the latest version.\n', ...
               'Either your internet is down or something went wrong.\n', ...
               'You might want to check for updates by hand at %s.\n'], ...
               fileExchangeUrl);
  end

  % Parse tag names which are the version number in the format ##.##.##
  % It assumes that releases will always be tagged with the version number
  expression = '(?<=matlab2tikz\/matlab2tikz\/releases\/tag\/)\d+\.\d+\.\d+';
  tags       = regexp(html, expression, 'match');
  ntags      = numel(tags);

  % Keep only new releases
  inew = false(ntags,1);
  for ii = 1:ntags
      inew(ii) = isVersionBelow(version, tags{ii});
  end
  nnew = nnz(inew);

  % One new release
  if nnew == 1
      mostRecentVersion = tags{inew};
  % Several new release, pick latest
  elseif nnew > 1
      tags   = tags(inew);
      tagnum = zeros(nnew,1);
      for ii = 1:nnew
          tagnum(ii) = [10000,100,1] * versionArray(tags{ii});
      end
      [~, imax]         = max(tagnum);
      mostRecentVersion = tags{imax};
  % No new
  else
      mostRecentVersion = '';
  end
end
% ==============================================================================
function askToShowChangelog(currentVersion)
% Asks whether the user wants to see the changelog and then shows it.
    reply = input(' *** Would you like to see the changelog? y/n [y]:' ,'s');
    shouldShow =  isempty(reply) || ~strcmpi(reply(1),'n') ;
    if shouldShow
        fprintf(1, '\n%s\n', changelogUntilVersion(currentVersion));
    end
end
% ==============================================================================
function changelog = changelogUntilVersion(currentVersion)
% This function retrieves the chunk of the changelog until the current version.
    URL = 'https://github.com/matlab2tikz/matlab2tikz/raw/master/CHANGELOG.md';
    changelog = urlread(URL);
    currentVersion = versionString(currentVersion);

    % Header is "# YYYY-MM-DD Version major.minor.patch [Manager](email)"
    % Just match for the part until the version number. Here, we're actually
    % matching a tiny bit too broad due to the periods in the version number
    % but the outcome should be the same if we keep the changelog format
    % identical.
    pattern = ['\#\s*[\d-]+\s*Version\s*' currentVersion];
    idxVersion = regexpi(changelog, pattern);
    if ~isempty(idxVersion)
        changelog = changelog(1:idxVersion-1);
    else
        % Just show the whole changelog if we don't find the old version.
    end
end
% ==============================================================================
function warnAboutUpgradeImplications(currentVersion, latestVersion, verbose)
% This warns the user about the implications of upgrading as dictated by
% Semantic Versioning.
    switch upgradeSize(currentVersion, latestVersion);
        case 'major'
          % The API might have changed in a backwards incompatible way.
          userInfo(verbose, 'This is a MAJOR upgrade!\n');
          userInfo(verbose, ' - New features may have been introduced.');
          userInfo(verbose, ' - Some old code/options may no longer work!\n');

        case 'minor'
          % The API may NOT have changed in a backwards incompatible way.
          userInfo(verbose, 'This is a MINOR upgrade.\n');
          userInfo(verbose, ' - New features may have been introduced.');
          userInfo(verbose, ' - Some options may have been deprecated.');
          userInfo(verbose, ' - Old code should continue to work but might produce warnings.\n');

        case 'patch'
          % No new functionality is introduced
          userInfo(verbose, 'This is a PATCH.\n');
          userInfo(verbose, ' - Only bug fixes are included in this upgrade.');
          userInfo(verbose, ' - Old code should continue to work as before.')
    end
    userInfo(verbose, 'Please check the changelog for detailed information.\n');
    userWarn(verbose, '\n!! By upgrading you will lose any custom changes !!\n');
end
% ==============================================================================
function cls = upgradeSize(currentVersion, latestVersion)
% Determines whether the upgrade is major, minor or a patch.
    currentVersion = versionArray(currentVersion);
    latestVersion = versionArray(latestVersion);
    description = {'major', 'minor', 'patch'};
    for ii = 1:numel(description)
        if latestVersion(ii) > currentVersion(ii)
            cls = description{ii};
            return
        end
    end
    cls = 'unknown';
end
% ==============================================================================
function userInfo(verbose, message, varargin)
    % Display information (i.e. to stdout)
    if verbose
        userPrint(1, message, varargin{:});
    end
end
function userWarn(verbose, message, varargin)
    % Display warnings (i.e. to stderr)
    if verbose
        userPrint(2, message, varargin{:});
    end
end
function userPrint(fid, message, varargin)
    % Print messages (info/warnings) to a stream/file.
    mess = sprintf(message, varargin{:});
    
    % Replace '\n' by '\n *** ' and print.
    mess = strrep( mess, sprintf('\n'), sprintf('\n *** ') );
    fprintf(fid, ' *** %s\n', mess );
end
% =========================================================================
function list = rdirfiles(rootdir)
  % Recursive files listing
  s    = dir(rootdir);
  list = {s.name}';

  % Exclude .git, .svn, . and ..
  [list, idx] = setdiff(list, {'.git','.svn','.','..'});

  % Add root
  list = fullfile(rootdir, list);

  % Loop for sub-directories
  pdir = find([s(idx).isdir]);
  for ii = pdir
      list = [list; rdirfiles(list{ii})]; %#ok<AGROW>
  end

  % Drop directories
  list(pdir) = [];
end
% =========================================================================
function list = getFolders(list)
  % Extract the folder structure from a list of files and folders

  for ii = 1:numel(list)
      if exist(list{ii},'file') == 2
          list{ii} = fileparts(list{ii});
      end
  end
  list = unique(list);
end
% =========================================================================


==> Figs/private/m2tstrjoin.m <==
function newstr = m2tstrjoin(cellstr, delimiter, floatFormat)
% This function joins a cell of strings to a single string (with a
% given delimiter in between two strings, if desired).
    if ~exist('delimiter','var') || isempty(delimiter)
        delimiter = '';
    end
    if ~exist('floatFormat','var') || isempty(floatFormat)
        floatFormat = '%g';
    end
    if isempty(cellstr)
        newstr = '';
        return
    end

    % convert all values to strings first
    nElem = numel(cellstr);
    for k = 1:nElem
        if isnumeric(cellstr{k})
            cellstr{k} = sprintf(floatFormat, cellstr{k});
        elseif iscell(cellstr{k})
            cellstr{k} = m2tstrjoin(cellstr{k}, delimiter, floatFormat);
            % this will fail for heavily nested cells
        elseif ~ischar(cellstr{k})
            error('matlab2tikz:join:NotCellstrOrNumeric',...
                'Expected cellstr or numeric.');
        end
    end

    % inspired by strjoin of recent versions of MATLAB
    newstr = cell(2,nElem);
    newstr(1,:)         = reshape(cellstr, 1, nElem);
    newstr(2,1:nElem-1) = {delimiter}; % put delimiters in-between the elements
    newstr(2,end)       = {''}; % for Octave 4 compatibility
    newstr = [newstr{:}];
end


==> Figs/private/versionArray.m <==
function arr = versionArray(str)
% Converts a version string to an array.
    if ischar(str)
        % Translate version string from '2.62.8.1' to [2; 62; 8; 1].
        switch getEnvironment
            case 'MATLAB'
                split = regexp(str, '\.', 'split'); % compatibility MATLAB < R2013a
            case  'Octave'
                split = strsplit(str, '.');
            otherwise
                errorUnknownEnvironment();
        end
        arr = str2num(char(split)); %#ok
    else
        arr = str;
    end
    arr = arr(:)';
end


==> Figs/private/versionString.m <==
function str = versionString(arr)
% Converts a version array to string
  if ischar(arr)
      str = arr;
  elseif isnumeric(arr)
      str = sprintf('%d.', arr);
      str = str(1:end-1); % remove final period
  end
end

